Explaining LIGO's observations via isolated binary evolution with natal kicks

We compare binary evolution models with different assumptions about black-hole natal kicks to the first gravitational-wave observations performed by the LIGO detectors. Our comparisons attempt to reconcile merger rate, masses, spins, and spin-orbit misalignments of all current observations with state-of-the-art formation scenarios of binary black holes formed in isolation. We estimate that black holes (BHs) should receive natal kicks at birth of the order of $\sigma\simeq 200$ (50) km/s if tidal processes do (not) realign stellar spins. Our estimate is driven by two simple factors. The natal kick dispersion $\sigma$ is bounded from above because large kicks disrupt too many binaries (reducing the merger rate below the observed value). Conversely, the natal kick distribution is bounded from below because modest kicks are needed to produce a range of spin-orbit misalignments. A distribution of misalignments increases our models' compatibility with LIGO's observations, if all BHs are likely to have natal spins. Unlike related work which adopts a concrete BH natal spin prescription, we explore a range of possible BH natal spin distributions. Within the context of our models, for all of the choices of $\sigma$ used here and within the context of one simple fiducial parameterized spin distribution, observations favor low BH natal spin.

==> anc/README.txt <==
Supplement to
Explaining LIGO’s observations via isolated binary evolution with natal kicks
=============================================================================

We provide all of the quantities necessary to reproduce any of the results
shown in Figures 1, 4, 5, 6, and the top panel of 7. These are the terms in
the inhomogeneous Poisson likelihood, shown in Equation 2. It is also possible
from this to produce plots we did not include in the paper, such as Figure 5
with non-equal natal spins, Figure 6 with models other than M14, and linear
combinations of models in ways not explored in Figure 7.

All of the files are whitespace-delimited text files, with five columns. The
first four columns are the same in all files:

1. The base StarTrack model (e.g., M10 or M13)
2. The tides model used, T (true) for "tides" and F (false) for "no tides"
3. The natal spin of black hole 1
4. The natal spin of black hole 2

The fifth column depends on the quantity being tabulated.


startrack_{observing run}_means.dat
-----------------------------------

Replace {observing run} with O1 for the first observing run, or O1+GW170104 to
include the additional observing time included in the GW170104 detection paper.

Each row contains the mean number of detections one would expect given that
model. This number only depends on the base StarTrack model, as we do not
account for the effects of spin magnitudes or misalignment in our detection
efficiency calculation, and they do not affect the merger rates in our models,
so the same values will be repeated many times.


startrack_rates.dat
-------------------

Each row contains the average number of mergers per unit time and co-moving
volume, in units of Mpc^-3 yr^-1. As in the means files, the only factor which
changes the rates is the base StarTrack model, so there will be many repeated
values.


event_lnprob_{coordsys}_{event}.dat
-----------------------------------

Replace {coordsys} with the coordinate system used for the comparison, either
"m1_m2_chieff" or "m1_m2_theta1_theta2_chieff". Replace "event" with the name
of the event in the comparison, one of "GW150914", "LVT151012", "GW151226" or
"GW170104". Note that there is no "m1_m2_theta1_theta2_chieff" comparison for
GW170104 due to our lack of access to the parameter estimation posterior
samples, as described in Appendix C.

Each row contains the logarithm of the integral term in Equation 2, with the
rate factored out (it's available in startrack_rates.dat), up to some arbitrary
additive constant. This is the same as the c_{alpha,k} in Equation B4, where
alpha is the model specified by columns 1-4, and k indexes the event, which is
specified by the filename.


==> anc/event_lnprob_m1_m2_chieff_GW150914.dat <==
M10 F 0.1 0.1 -33.3107744511
M10 F 0.1 0.2 -34.8614837905
M10 F 0.1 0.3 -36.8002259278
M10 F 0.1 0.4 -39.3914519955
M10 F 0.1 0.5 -43.168469766
M10 F 0.1 0.6 -48.2987535957
M10 F 0.1 0.7 -54.3695311609
M10 F 0.1 0.8 -60.6702175324
M10 F 0.1 0.9 -68.6478503533
M10 F 0.1 1.0 -78.313658705
M10 F 0.2 0.1 -35.0800054418
M10 F 0.2 0.2 -37.0588782674
M10 F 0.2 0.3 -39.9582024359
M10 F 0.2 0.4 -44.2107385557
M10 F 0.2 0.5 -49.776376366
M10 F 0.2 0.6 -55.5395592286
M10 F 0.2 0.7 -63.1663344096
M10 F 0.2 0.8 -72.0394165746
M10 F 0.2 0.9 -81.9268633705
M10 F 0.2 1.0 -94.0979585698
M10 F 0.3 0.1 -37.3034028487
M10 F 0.3 0.2 -40.3964352104
M10 F 0.3 0.3 -45.1732179969
M10 F 0.3 0.4 -51.4895384786
M10 F 0.3 0.5 -58.4791911225
M10 F 0.3 0.6 -65.8418503349
M10 F 0.3 0.7 -75.0516430075
M10 F 0.3 0.8 -86.2876909415
M10 F 0.3 0.9 -97.5492833812
M10 F 0.3 1.0 -102.193535399
M10 F 0.4 0.1 -40.6842913336
M10 F 0.4 0.2 -45.7310576085
M10 F 0.4 0.3 -52.7213411443
M10 F 0.4 0.4 -60.7951637392
M10 F 0.4 0.5 -69.130273041
M10 F 0.4 0.6 -79.5768334126
M10 F 0.4 0.7 -90.003929529
M10 F 0.4 0.8 -98.2677152802
M10 F 0.4 0.9 -103.316393896
M10 F 0.4 1.0 -103.225433515
M10 F 0.5 0.1 -45.427688145
M10 F 0.5 0.2 -53.2559047037
M10 F 0.5 0.3 -62.3438442908
M10 F 0.5 0.4 -72.3049276864
M10 F 0.5 0.5 -82.9145535167
M10 F 0.5 0.6 -95.118545813
M10 F 0.5 0.7 -99.094260795
M10 F 0.5 0.8 -100.109154023
M10 F 0.5 0.9 -104.240011522
M10 F 0.5 1.0 -104.119431998
M10 F 0.6 0.1 -53.3474017016
M10 F 0.6 0.2 -62.7381007362
M10 F 0.6 0.3 -74.1695805517
M10 F 0.6 0.4 -85.9481082296
M10 F 0.6 0.5 -98.6144005868
M10 F 0.6 0.6 -99.876046525
M10 F 0.6 0.7 -99.7602185068
M10 F 0.6 0.8 -105.155592325
M10 F 0.6 0.9 -104.689789075
M10 F 0.6 1.0 -104.882922136
M10 F 0.7 0.1 -62.722744553
M10 F 0.7 0.2 -73.3673044466
M10 F 0.7 0.3 -88.6473809035
M10 F 0.7 0.4 -100.841122581
M10 F 0.7 0.5 -106.361228985
M10 F 0.7 0.6 -105.924152106
M10 F 0.7 0.7 -105.846175254
M10 F 0.7 0.8 -105.687727427
M10 F 0.7 0.9 -105.633578466
M10 F 0.7 1.0 -105.533755651
M10 F 0.8 0.1 -72.5606231417
M10 F 0.8 0.2 -85.2687564471
M10 F 0.8 0.3 -103.534894384
M10 F 0.8 0.4 -101.270378169
M10 F 0.8 0.5 -106.937388466
M10 F 0.8 0.6 -106.749065696
M10 F 0.8 0.7 -98.2626326469
M10 F 0.8 0.8 -106.405263174
M10 F 0.8 0.9 -106.245789114
M10 F 0.8 1.0 -105.972028387
M10 F 0.9 0.1 -86.3979410917
M10 F 0.9 0.2 -101.893478283
M10 F 0.9 0.3 -107.57637744
M10 F 0.9 0.4 -101.593998656
M10 F 0.9 0.5 -107.420164622
M10 F 0.9 0.6 -107.234685452
M10 F 0.9 0.7 -107.057555593
M10 F 0.9 0.8 -106.857711528
M10 F 0.9 0.9 -101.53852065
M10 F 0.9 1.0 -106.575025033
M10 F 1.0 0.1 -101.915384977
M10 F 1.0 0.2 -108.428613558
M10 F 1.0 0.3 -107.950441284
M10 F 1.0 0.4 -107.98588702
M10 F 1.0 0.5 -107.8289103
M10 F 1.0 0.6 -107.642712294
M10 F 1.0 0.7 -107.471650937
M10 F 1.0 0.8 -107.244438731
M10 F 1.0 0.9 -107.144752953
M10 F 1.0 1.0 -116.799929639
M10 T 0.1 0.1 -33.3554746906
M10 T 0.1 0.2 -34.8733742112
M10 T 0.1 0.3 -36.7924271777
M10 T 0.1 0.4 -39.4112822525
M10 T 0.1 0.5 -43.2593027233
M10 T 0.1 0.6 -48.2170621808
M10 T 0.1 0.7 -53.9122931877
M10 T 0.1 0.8 -59.4991878728
M10 T 0.1 0.9 -68.2044113545
M10 T 0.1 1.0 -78.0070676423
M10 T 0.2 0.1 -35.0734262845
M10 T 0.2 0.2 -37.0654881997
M10 T 0.2 0.3 -39.9615580444
M10 T 0.2 0.4 -44.2027530786
M10 T 0.2 0.5 -49.9339810161
M10 T 0.2 0.6 -55.7126900521
M10 T 0.2 0.7 -62.4008134164
M10 T 0.2 0.8 -71.7559374452
M10 T 0.2 0.9 -82.5080313686
M10 T 0.2 1.0 -93.7297457161
M10 T 0.3 0.1 -37.2960283181
M10 T 0.3 0.2 -40.3632135586
M10 T 0.3 0.3 -45.135615686
M10 T 0.3 0.4 -51.4111452905
M10 T 0.3 0.5 -58.3276336084
M10 T 0.3 0.6 -66.2828575433
M10 T 0.3 0.7 -74.4437507654
M10 T 0.3 0.8 -86.2400130889
M10 T 0.3 0.9 -99.4865361895
M10 T 0.3 1.0 -102.193466444
M10 T 0.4 0.1 -40.7223692727
M10 T 0.4 0.2 -45.7518794888
M10 T 0.4 0.3 -52.7281170243
M10 T 0.4 0.4 -60.7650577302
M10 T 0.4 0.5 -69.1348401948
M10 T 0.4 0.6 -79.4031681073
M10 T 0.4 0.7 -90.0927075196
M10 T 0.4 0.8 -98.2657841531
M10 T 0.4 0.9 -103.316393874
M10 T 0.4 1.0 -103.225433597
M10 T 0.5 0.1 -45.9905810448
M10 T 0.5 0.2 -53.2913276373
M10 T 0.5 0.3 -62.055490997
M10 T 0.5 0.4 -72.3368696017
M10 T 0.5 0.5 -83.4101774921
M10 T 0.5 0.6 -95.298845063
M10 T 0.5 0.7 -99.094272227
M10 T 0.5 0.8 -101.631272077
M10 T 0.5 0.9 -104.240011512
M10 T 0.5 1.0 -104.119432064
M10 T 0.6 0.1 -53.2145640627
M10 T 0.6 0.2 -62.829357154
M10 T 0.6 0.3 -74.060499725
M10 T 0.6 0.4 -85.8384444768
M10 T 0.6 0.5 -84.4897147567
M10 T 0.6 0.6 -99.8760460771
M10 T 0.6 0.7 -99.7602184973
M10 T 0.6 0.8 -105.155592339
M10 T 0.6 0.9 -104.689773299
M10 T 0.6 1.0 -104.882922314
M10 T 0.7 0.1 -62.9451919801
M10 T 0.7 0.2 -75.063517886
M10 T 0.7 0.3 -88.9881087457
M10 T 0.7 0.4 -100.383915881
M10 T 0.7 0.5 -106.361224871
M10 T 0.7 0.6 -105.924152145
M10 T 0.7 0.7 -105.846175296
M10 T 0.7 0.8 -105.687727508
M10 T 0.7 0.9 -105.633578549
M10 T 0.7 1.0 -105.533755873
M10 T 0.8 0.1 -75.1131913719
M10 T 0.8 0.2 -89.4518304592
M10 T 0.8 0.3 -99.6044246473
M10 T 0.8 0.4 -95.5913723195
M10 T 0.8 0.5 -100.95900542
M10 T 0.8 0.6 -103.037524415
M10 T 0.8 0.7 -93.4420753893
M10 T 0.8 0.8 -106.405263122
M10 T 0.8 0.9 -106.245760743
M10 T 0.8 1.0 -105.972028448
M10 T 0.9 0.1 -89.168796796
M10 T 0.9 0.2 -87.1644049531
M10 T 0.9 0.3 -107.576889606
M10 T 0.9 0.4 -86.0619593583
M10 T 0.9 0.5 -107.420164643
M10 T 0.9 0.6 -94.8233854807
M10 T 0.9 0.7 -107.05755567
M10 T 0.9 0.8 -106.857711303
M10 T 0.9 0.9 -106.532058148
M10 T 0.9 1.0 -106.513855608
M10 T 1.0 0.1 -100.395282578
M10 T 1.0 0.2 -108.429019699
M10 T 1.0 0.3 -99.5354554617
M10 T 1.0 0.4 -89.3434410735
M10 T 1.0 0.5 -95.8687554846
M10 T 1.0 0.6 -107.642712176
M10 T 1.0 0.7 -95.8933586132
M10 T 1.0 0.8 -101.40759705
M10 T 1.0 0.9 -107.138093676
M10 T 1.0 1.0 -121.007349837
M13 F 0.1 0.1 -30.863735741
M13 F 0.1 0.2 -31.5929843797
M13 F 0.1 0.3 -32.7700951905
M13 F 0.1 0.4 -33.0524870226
M13 F 0.1 0.5 -32.5457418659
M13 F 0.1 0.6 -33.9784783238
M13 F 0.1 0.7 -33.7146462465
M13 F 0.1 0.8 -34.1303599762
M13 F 0.1 0.9 -34.0484571549
M13 F 0.1 1.0 -34.3556753108
M13 F 0.2 0.1 -31.7380719661
M13 F 0.2 0.2 -32.7928848534
M13 F 0.2 0.3 -33.520497845
M13 F 0.2 0.4 -33.3077354204
M13 F 0.2 0.5 -32.9244418698
M13 F 0.2 0.6 -33.1164403589
M13 F 0.2 0.7 -33.1508474553
M13 F 0.2 0.8 -34.6335996864
M13 F 0.2 0.9 -32.7545227104
M13 F 0.2 1.0 -32.7600739652
M13 F 0.3 0.1 -32.15282989
M13 F 0.3 0.2 -33.5188677889
M13 F 0.3 0.3 -33.0291677207
M13 F 0.3 0.4 -33.0731019685
M13 F 0.3 0.5 -34.4371715513
M13 F 0.3 0.6 -32.803111759
M13 F 0.3 0.7 -32.597141862
M13 F 0.3 0.8 -33.8873747028
M13 F 0.3 0.9 -33.8235874267
M13 F 0.3 1.0 -33.1112451639
M13 F 0.4 0.1 -33.585788685
M13 F 0.4 0.2 -33.0069600556
M13 F 0.4 0.3 -33.1617078095
M13 F 0.4 0.4 -33.8516646587
M13 F 0.4 0.5 -34.6951255018
M13 F 0.4 0.6 -34.3315609285
M13 F 0.4 0.7 -33.1276958582
M13 F 0.4 0.8 -35.9366906752
M13 F 0.4 0.9 -32.7272941119
M13 F 0.4 1.0 -34.9156430462
M13 F 0.5 0.1 -32.9523557689
M13 F 0.5 0.2 -34.0438395815
M13 F 0.5 0.3 -33.0538551394
M13 F 0.5 0.4 -34.3883812154
M13 F 0.5 0.5 -34.8562658073
M13 F 0.5 0.6 -32.8583595491
M13 F 0.5 0.7 -33.6435175323
M13 F 0.5 0.8 -34.9652325671
M13 F 0.5 0.9 -33.5742610197
M13 F 0.5 1.0 -33.8616015203
M13 F 0.6 0.1 -32.981357462
M13 F 0.6 0.2 -34.2771933486
M13 F 0.6 0.3 -34.2071160237
M13 F 0.6 0.4 -32.7556059718
M13 F 0.6 0.5 -34.1227438126
M13 F 0.6 0.6 -33.9914538929
M13 F 0.6 0.7 -33.9880919846
M13 F 0.6 0.8 -35.1535961903
M13 F 0.6 0.9 -32.8812902625
M13 F 0.6 1.0 -33.5065396779
M13 F 0.7 0.1 -32.6719633565
M13 F 0.7 0.2 -32.5533947052
M13 F 0.7 0.3 -32.5320946262
M13 F 0.7 0.4 -34.4527622926
M13 F 0.7 0.5 -33.6970484208
M13 F 0.7 0.6 -33.6016810005
M13 F 0.7 0.7 -33.9186961623
M13 F 0.7 0.8 -32.9669401102
M13 F 0.7 0.9 -34.6116393613
M13 F 0.7 1.0 -34.7150914729
M13 F 0.8 0.1 -33.4553469005
M13 F 0.8 0.2 -33.3682057619
M13 F 0.8 0.3 -34.3913111586
M13 F 0.8 0.4 -34.2786899839
M13 F 0.8 0.5 -34.1283190955
M13 F 0.8 0.6 -34.2555780031
M13 F 0.8 0.7 -33.54681146
M13 F 0.8 0.8 -34.0254767319
M13 F 0.8 0.9 -35.0287236015
M13 F 0.8 1.0 -35.3388374776
M13 F 0.9 0.1 -32.6072116408
M13 F 0.9 0.2 -32.9938263229
M13 F 0.9 0.3 -34.0222006114
M13 F 0.9 0.4 -35.0163046243
M13 F 0.9 0.5 -33.1574556972
M13 F 0.9 0.6 -33.6302020269
M13 F 0.9 0.7 -34.2750395935
M13 F 0.9 0.8 -34.8529772921
M13 F 0.9 0.9 -34.9086592599
M13 F 0.9 1.0 -33.7421164878
M13 F 1.0 0.1 -34.4548648915
M13 F 1.0 0.2 -34.450813468
M13 F 1.0 0.3 -33.8963495506
M13 F 1.0 0.4 -34.9538503369
M13 F 1.0 0.5 -35.0614265354
M13 F 1.0 0.6 -35.5542640205
M13 F 1.0 0.7 -33.7622127597
M13 F 1.0 0.8 -33.7495204071
M13 F 1.0 0.9 -35.4234555394
M13 F 1.0 1.0 -33.8827420741
M13 T 0.1 0.1 -30.9960120486
M13 T 0.1 0.2 -32.0274507482
M13 T 0.1 0.3 -33.2287914534
M13 T 0.1 0.4 -34.3101221288
M13 T 0.1 0.5 -34.9955874474
M13 T 0.1 0.6 -35.2079318086
M13 T 0.1 0.7 -35.8940127294
M13 T 0.1 0.8 -35.9031192227
M13 T 0.1 0.9 -36.1023489949
M13 T 0.1 1.0 -36.0503961238
M13 T 0.2 0.1 -31.4841094664
M13 T 0.2 0.2 -32.686168917
M13 T 0.2 0.3 -34.000448035
M13 T 0.2 0.4 -34.8515006753
M13 T 0.2 0.5 -35.4870703639
M13 T 0.2 0.6 -35.0477429052
M13 T 0.2 0.7 -35.5315207842
M13 T 0.2 0.8 -35.7872781362
M13 T 0.2 0.9 -35.6131975751
M13 T 0.2 1.0 -35.6657392763
M13 T 0.3 0.1 -31.8287858464
M13 T 0.3 0.2 -33.5537541965
M13 T 0.3 0.3 -32.9339461646
M13 T 0.3 0.4 -35.251744307
M13 T 0.3 0.5 -34.784522902
M13 T 0.3 0.6 -35.6711683103
M13 T 0.3 0.7 -35.9517036636
M13 T 0.3 0.8 -36.7170081009
M13 T 0.3 0.9 -36.368251805
M13 T 0.3 1.0 -36.682056564
M13 T 0.4 0.1 -32.3318779297
M13 T 0.4 0.2 -34.6167024245
M13 T 0.4 0.3 -34.0755715923
M13 T 0.4 0.4 -34.1568533067
M13 T 0.4 0.5 -35.0595999901
M13 T 0.4 0.6 -35.388733315
M13 T 0.4 0.7 -35.9422572525
M13 T 0.4 0.8 -35.9757798252
M13 T 0.4 0.9 -36.4856217314
M13 T 0.4 1.0 -36.883813568
M13 T 0.5 0.1 -33.7850620429
M13 T 0.5 0.2 -33.8166379025
M13 T 0.5 0.3 -34.084716297
M13 T 0.5 0.4 -33.1895062663
M13 T 0.5 0.5 -34.0774605431
M13 T 0.5 0.6 -34.7107224568
M13 T 0.5 0.7 -34.8981433907
M13 T 0.5 0.8 -34.7391340801
M13 T 0.5 0.9 -35.7692384506
M13 T 0.5 1.0 -36.148690044
M13 T 0.6 0.1 -33.2949518096
M13 T 0.6 0.2 -32.8379588657
M13 T 0.6 0.3 -34.1107840276
M13 T 0.6 0.4 -33.1245245697
M13 T 0.6 0.5 -33.817621575
M13 T 0.6 0.6 -34.5317721861
M13 T 0.6 0.7 -35.1567052148
M13 T 0.6 0.8 -35.2319693554
M13 T 0.6 0.9 -34.7299599395
M13 T 0.6 1.0 -35.6566823884
M13 T 0.7 0.1 -34.2016478317
M13 T 0.7 0.2 -33.8905145525
M13 T 0.7 0.3 -35.093711608
M13 T 0.7 0.4 -34.0969222907
M13 T 0.7 0.5 -33.0750549163
M13 T 0.7 0.6 -34.3841790347
M13 T 0.7 0.7 -35.1558698816
M13 T 0.7 0.8 -34.790996682
M13 T 0.7 0.9 -35.1677534354
M13 T 0.7 1.0 -35.5962423017
M13 T 0.8 0.1 -32.5247765654
M13 T 0.8 0.2 -34.4612285287
M13 T 0.8 0.3 -32.7106718609
M13 T 0.8 0.4 -33.3221715459
M13 T 0.8 0.5 -34.4850375546
M13 T 0.8 0.6 -34.3602293301
M13 T 0.8 0.7 -36.0282720752
M13 T 0.8 0.8 -36.2031269012
M13 T 0.8 0.9 -34.4333261766
M13 T 0.8 1.0 -36.1325297223
M13 T 0.9 0.1 -34.5857875334
M13 T 0.9 0.2 -32.7026131315
M13 T 0.9 0.3 -34.4340837209
M13 T 0.9 0.4 -34.0999969684
M13 T 0.9 0.5 -33.1096543466
M13 T 0.9 0.6 -34.7198174668
M13 T 0.9 0.7 -34.987841826
M13 T 0.9 0.8 -34.1494225985
M13 T 0.9 0.9 -35.2267637618
M13 T 0.9 1.0 -36.3852694302
M13 T 1.0 0.1 -32.8023368525
M13 T 1.0 0.2 -34.8077227992
M13 T 1.0 0.3 -34.0319363606
M13 T 1.0 0.4 -35.1463978804
M13 T 1.0 0.5 -33.0229011004
M13 T 1.0 0.6 -35.2759623567
M13 T 1.0 0.7 -34.656190852
M13 T 1.0 0.8 -34.7476439806
M13 T 1.0 0.9 -33.6620000495
M13 T 1.0 1.0 -35.3294675684
M14 F 0.1 0.1 -31.4187830017
M14 F 0.1 0.2 -31.3455693897
M14 F 0.1 0.3 -32.3963395529
M14 F 0.1 0.4 -32.2714893515
M14 F 0.1 0.5 -33.4661531907
M14 F 0.1 0.6 -33.1950177496
M14 F 0.1 0.7 -34.9201696174
M14 F 0.1 0.8 -34.0299707926
M14 F 0.1 0.9 -33.8555664349
M14 F 0.1 1.0 -34.3602693252
M14 F 0.2 0.1 -31.1962868113
M14 F 0.2 0.2 -31.8576063675
M14 F 0.2 0.3 -32.9195183334
M14 F 0.2 0.4 -33.6675643886
M14 F 0.2 0.5 -33.3694695562
M14 F 0.2 0.6 -33.3975802264
M14 F 0.2 0.7 -34.9385879221
M14 F 0.2 0.8 -31.6389014839
M14 F 0.2 0.9 -34.9155956773
M14 F 0.2 1.0 -35.709614975
M14 F 0.3 0.1 -32.2305908011
M14 F 0.3 0.2 -32.7720850375
M14 F 0.3 0.3 -32.5683959735
M14 F 0.3 0.4 -34.1445478659
M14 F 0.3 0.5 -33.6177074275
M14 F 0.3 0.6 -35.1302707919
M14 F 0.3 0.7 -34.9909314068
M14 F 0.3 0.8 -34.7954885684
M14 F 0.3 0.9 -35.4210601652
M14 F 0.3 1.0 -35.7638385494
M14 F 0.4 0.1 -32.8812568312
M14 F 0.4 0.2 -32.9787441542
M14 F 0.4 0.3 -33.8547443677
M14 F 0.4 0.4 -34.2864966661
M14 F 0.4 0.5 -34.1870003677
M14 F 0.4 0.6 -34.4717389403
M14 F 0.4 0.7 -35.7501149218
M14 F 0.4 0.8 -35.5332966012
M14 F 0.4 0.9 -35.2641619761
M14 F 0.4 1.0 -36.5590994236
M14 F 0.5 0.1 -33.0647130776
M14 F 0.5 0.2 -33.4106088611
M14 F 0.5 0.3 -31.9470763364
M14 F 0.5 0.4 -31.615431968
M14 F 0.5 0.5 -31.7232498077
M14 F 0.5 0.6 -34.9022239283
M14 F 0.5 0.7 -35.0681109684
M14 F 0.5 0.8 -35.6596881972
M14 F 0.5 0.9 -35.862484468
M14 F 0.5 1.0 -35.4134460882
M14 F 0.6 0.1 -31.7881820783
M14 F 0.6 0.2 -34.6137096948
M14 F 0.6 0.3 -31.6161131456
M14 F 0.6 0.4 -33.8872516187
M14 F 0.6 0.5 -33.6990172649
M14 F 0.6 0.6 -35.4541300712
M14 F 0.6 0.7 -35.5219824782
M14 F 0.6 0.8 -35.0913674104
M14 F 0.6 0.9 -34.2122779993
M14 F 0.6 1.0 -35.3979206813
M14 F 0.7 0.1 -33.5791984671
M14 F 0.7 0.2 -33.6727719546
M14 F 0.7 0.3 -34.4018963967
M14 F 0.7 0.4 -34.5178110783
M14 F 0.7 0.5 -34.0361200574
M14 F 0.7 0.6 -34.8724297664
M14 F 0.7 0.7 -34.3669018633
M14 F 0.7 0.8 -35.3670660712
M14 F 0.7 0.9 -35.1893561768
M14 F 0.7 1.0 -34.4709664273
M14 F 0.8 0.1 -34.8837986719
M14 F 0.8 0.2 -33.7448909736
M14 F 0.8 0.3 -35.2910189606
M14 F 0.8 0.4 -34.9218253338
M14 F 0.8 0.5 -34.8529279429
M14 F 0.8 0.6 -36.2698612525
M14 F 0.8 0.7 -36.1025692956
M14 F 0.8 0.8 -35.2596978425
M14 F 0.8 0.9 -36.179188729
M14 F 0.8 1.0 -34.375711621
M14 F 0.9 0.1 -34.2153630663
M14 F 0.9 0.2 -34.2719410727
M14 F 0.9 0.3 -34.1344453167
M14 F 0.9 0.4 -35.574924326
M14 F 0.9 0.5 -34.9895515192
M14 F 0.9 0.6 -32.1710140441
M14 F 0.9 0.7 -32.5153207856
M14 F 0.9 0.8 -36.8442261276
M14 F 0.9 0.9 -35.5055916219
M14 F 0.9 1.0 -34.2744490645
M14 F 1.0 0.1 -35.12663833
M14 F 1.0 0.2 -35.1199411388
M14 F 1.0 0.3 -35.3484361926
M14 F 1.0 0.4 -36.003648353
M14 F 1.0 0.5 -35.1993015406
M14 F 1.0 0.6 -35.8439142754
M14 F 1.0 0.7 -36.3993201872
M14 F 1.0 0.8 -32.311591877
M14 F 1.0 0.9 -35.4222544266
M14 F 1.0 1.0 -36.4938479908
M14 T 0.1 0.1 -30.9106552251
M14 T 0.1 0.2 -32.2080832246
M14 T 0.1 0.3 -33.7023316726
M14 T 0.1 0.4 -34.52715933
M14 T 0.1 0.5 -35.5905793211
M14 T 0.1 0.6 -36.7895134994
M14 T 0.1 0.7 -35.6604520781
M14 T 0.1 0.8 -36.2932152754
M14 T 0.1 0.9 -37.3953695082
M14 T 0.1 1.0 -35.7969689966
M14 T 0.2 0.1 -31.7766532444
M14 T 0.2 0.2 -32.3786353962
M14 T 0.2 0.3 -32.5970541601
M14 T 0.2 0.4 -34.41954868
M14 T 0.2 0.5 -35.7931828335
M14 T 0.2 0.6 -35.7530560597
M14 T 0.2 0.7 -36.1807059724
M14 T 0.2 0.8 -36.9222627438
M14 T 0.2 0.9 -35.9165199391
M14 T 0.2 1.0 -37.5321455384
M14 T 0.3 0.1 -31.8766832623
M14 T 0.3 0.2 -32.3455800283
M14 T 0.3 0.3 -32.653661142
M14 T 0.3 0.4 -33.6872210155
M14 T 0.3 0.5 -34.3923558406
M14 T 0.3 0.6 -35.5855455183
M14 T 0.3 0.7 -35.491835233
M14 T 0.3 0.8 -36.4965745107
M14 T 0.3 0.9 -37.07695719
M14 T 0.3 1.0 -37.4138665333
M14 T 0.4 0.1 -31.8528088594
M14 T 0.4 0.2 -31.6789651836
M14 T 0.4 0.3 -32.7613400755
M14 T 0.4 0.4 -32.9546066853
M14 T 0.4 0.5 -33.3663543831
M14 T 0.4 0.6 -34.0917731458
M14 T 0.4 0.7 -34.9704914216
M14 T 0.4 0.8 -36.0600495877
M14 T 0.4 0.9 -36.1231666265
M14 T 0.4 1.0 -35.101945299
M14 T 0.5 0.1 -32.5241596872
M14 T 0.5 0.2 -32.1684938807
M14 T 0.5 0.3 -32.4501530133
M14 T 0.5 0.4 -32.6795386765
M14 T 0.5 0.5 -33.1423981828
M14 T 0.5 0.6 -33.1720002992
M14 T 0.5 0.7 -34.6826559008
M14 T 0.5 0.8 -36.1006522925
M14 T 0.5 0.9 -35.0223910229
M14 T 0.5 1.0 -35.6582811118
M14 T 0.6 0.1 -32.6717864929
M14 T 0.6 0.2 -32.5702671517
M14 T 0.6 0.3 -32.4365147589
M14 T 0.6 0.4 -32.6406596676
M14 T 0.6 0.5 -32.819822141
M14 T 0.6 0.6 -33.3456024699
M14 T 0.6 0.7 -33.8245793684
M14 T 0.6 0.8 -34.0624467099
M14 T 0.6 0.9 -35.345691668
M14 T 0.6 1.0 -34.4740304627
M14 T 0.7 0.1 -33.1018960618
M14 T 0.7 0.2 -32.5421613719
M14 T 0.7 0.3 -32.0738682531
M14 T 0.7 0.4 -31.7103273619
M14 T 0.7 0.5 -31.9401950329
M14 T 0.7 0.6 -33.4563971158
M14 T 0.7 0.7 -33.8716556816
M14 T 0.7 0.8 -33.5328879726
M14 T 0.7 0.9 -34.8360068163
M14 T 0.7 1.0 -34.7524093712
M14 T 0.8 0.1 -33.9071223711
M14 T 0.8 0.2 -33.1337446652
M14 T 0.8 0.3 -32.0189628994
M14 T 0.8 0.4 -31.9188459463
M14 T 0.8 0.5 -31.9670572675
M14 T 0.8 0.6 -32.8611657779
M14 T 0.8 0.7 -33.9422692001
M14 T 0.8 0.8 -33.6069470017
M14 T 0.8 0.9 -33.909797952
M14 T 0.8 1.0 -34.6028323243
M14 T 0.9 0.1 -34.4396425921
M14 T 0.9 0.2 -33.3578149466
M14 T 0.9 0.3 -33.417918503
M14 T 0.9 0.4 -32.3913151607
M14 T 0.9 0.5 -32.6790496067
M14 T 0.9 0.6 -32.593394009
M14 T 0.9 0.7 -32.706255162
M14 T 0.9 0.8 -32.8005865383
M14 T 0.9 0.9 -33.8263733011
M14 T 0.9 1.0 -34.0301248096
M14 T 1.0 0.1 -33.5233316569
M14 T 1.0 0.2 -33.3202217222
M14 T 1.0 0.3 -34.1066522065
M14 T 1.0 0.4 -33.0202864667
M14 T 1.0 0.5 -31.8896808023
M14 T 1.0 0.6 -32.7603179307
M14 T 1.0 0.7 -32.572950098
M14 T 1.0 0.8 -32.7862863437
M14 T 1.0 0.9 -33.5293620753
M14 T 1.0 1.0 -33.0259623418
M15 F 0.1 0.1 -31.5325311582
M15 F 0.1 0.2 -32.7310503672
M15 F 0.1 0.3 -33.4417881505
M15 F 0.1 0.4 -33.3986304935
M15 F 0.1 0.5 -34.6102086373
M15 F 0.1 0.6 -33.9712305088
M15 F 0.1 0.7 -34.7852887907
M15 F 0.1 0.8 -35.6271165247
M15 F 0.1 0.9 -34.8467742016
M15 F 0.1 1.0 -35.14655437
M15 F 0.2 0.1 -32.7613463747
M15 F 0.2 0.2 -33.1316339827
M15 F 0.2 0.3 -33.9045800838
M15 F 0.2 0.4 -33.9736005527
M15 F 0.2 0.5 -34.2362504028
M15 F 0.2 0.6 -34.213343558
M15 F 0.2 0.7 -35.313278076
M15 F 0.2 0.8 -34.8824536406
M15 F 0.2 0.9 -35.1313902733
M15 F 0.2 1.0 -35.2377522435
M15 F 0.3 0.1 -33.5963941226
M15 F 0.3 0.2 -33.6919160512
M15 F 0.3 0.3 -34.2495988917
M15 F 0.3 0.4 -34.5453427476
M15 F 0.3 0.5 -35.628282944
M15 F 0.3 0.6 -34.692639827
M15 F 0.3 0.7 -34.749213621
M15 F 0.3 0.8 -35.2746077847
M15 F 0.3 0.9 -35.4524908044
M15 F 0.3 1.0 -35.1799855323
M15 F 0.4 0.1 -33.5429389839
M15 F 0.4 0.2 -34.6267228638
M15 F 0.4 0.3 -34.5335624567
M15 F 0.4 0.4 -34.4000580423
M15 F 0.4 0.5 -35.1753770853
M15 F 0.4 0.6 -35.2088648154
M15 F 0.4 0.7 -34.9908548187
M15 F 0.4 0.8 -34.7589290126
M15 F 0.4 0.9 -35.3567893273
M15 F 0.4 1.0 -35.3466798388
M15 F 0.5 0.1 -34.8995434205
M15 F 0.5 0.2 -34.7039709352
M15 F 0.5 0.3 -35.1432719466
M15 F 0.5 0.4 -35.281136064
M15 F 0.5 0.5 -34.6651839626
M15 F 0.5 0.6 -34.9596945273
M15 F 0.5 0.7 -35.2331290305
M15 F 0.5 0.8 -35.1874506678
M15 F 0.5 0.9 -35.1378218781
M15 F 0.5 1.0 -35.9556637555
M15 F 0.6 0.1 -34.6679807216
M15 F 0.6 0.2 -34.9685481763
M15 F 0.6 0.3 -35.1638518609
M15 F 0.6 0.4 -34.9084657949
M15 F 0.6 0.5 -35.2852655323
M15 F 0.6 0.6 -35.0911101617
M15 F 0.6 0.7 -35.4893934527
M15 F 0.6 0.8 -35.0830571337
M15 F 0.6 0.9 -36.0978124734
M15 F 0.6 1.0 -35.2815255395
M15 F 0.7 0.1 -34.8648886195
M15 F 0.7 0.2 -34.8973374523
M15 F 0.7 0.3 -34.4004897043
M15 F 0.7 0.4 -35.2923164769
M15 F 0.7 0.5 -35.373925074
M15 F 0.7 0.6 -35.4805262171
M15 F 0.7 0.7 -35.8521911061
M15 F 0.7 0.8 -35.7332050716
M15 F 0.7 0.9 -35.3373127439
M15 F 0.7 1.0 -35.4980528772
M15 F 0.8 0.1 -34.8256118383
M15 F 0.8 0.2 -35.3386381536
M15 F 0.8 0.3 -35.0357184408
M15 F 0.8 0.4 -35.1943673274
M15 F 0.8 0.5 -35.8587371555
M15 F 0.8 0.6 -36.2898911743
M15 F 0.8 0.7 -35.1379360712
M15 F 0.8 0.8 -35.0788413243
M15 F 0.8 0.9 -35.0524676511
M15 F 0.8 1.0 -35.6455567122
M15 F 0.9 0.1 -34.9174229725
M15 F 0.9 0.2 -34.7719577899
M15 F 0.9 0.3 -35.3639997333
M15 F 0.9 0.4 -35.1815284468
M15 F 0.9 0.5 -35.8112240151
M15 F 0.9 0.6 -35.1497158727
M15 F 0.9 0.7 -36.6856918607
M15 F 0.9 0.8 -35.6609992173
M15 F 0.9 0.9 -35.8315802009
M15 F 0.9 1.0 -35.5498475978
M15 F 1.0 0.1 -34.9160398398
M15 F 1.0 0.2 -35.8679123739
M15 F 1.0 0.3 -35.5918799839
M15 F 1.0 0.4 -35.4526284474
M15 F 1.0 0.5 -35.8396377663
M15 F 1.0 0.6 -37.0878698709
M15 F 1.0 0.7 -35.5819268597
M15 F 1.0 0.8 -35.4441586202
M15 F 1.0 0.9 -36.1079474117
M15 F 1.0 1.0 -35.65355752
M15 T 0.1 0.1 -31.6959285888
M15 T 0.1 0.2 -33.0340111918
M15 T 0.1 0.3 -34.534434771
M15 T 0.1 0.4 -34.8719127413
M15 T 0.1 0.5 -37.0853201439
M15 T 0.1 0.6 -38.0740903159
M15 T 0.1 0.7 -39.0817216753
M15 T 0.1 0.8 -37.546903491
M15 T 0.1 0.9 -38.9045946415
M15 T 0.1 1.0 -37.5811649263
M15 T 0.2 0.1 -32.4807309708
M15 T 0.2 0.2 -33.310586858
M15 T 0.2 0.3 -33.8972338655
M15 T 0.2 0.4 -34.7664249577
M15 T 0.2 0.5 -35.4517157391
M15 T 0.2 0.6 -36.9331936031
M15 T 0.2 0.7 -37.2714811832
M15 T 0.2 0.8 -37.5826275013
M15 T 0.2 0.9 -39.4054844989
M15 T 0.2 1.0 -37.7224048277
M15 T 0.3 0.1 -33.1327629315
M15 T 0.3 0.2 -33.5067138407
M15 T 0.3 0.3 -33.7544288767
M15 T 0.3 0.4 -34.196955772
M15 T 0.3 0.5 -34.4256773722
M15 T 0.3 0.6 -35.6157170114
M15 T 0.3 0.7 -36.8501729674
M15 T 0.3 0.8 -36.9849689688
M15 T 0.3 0.9 -38.0190420814
M15 T 0.3 1.0 -37.8760210442
M15 T 0.4 0.1 -33.6017775815
M15 T 0.4 0.2 -33.3555372008
M15 T 0.4 0.3 -33.4649118853
M15 T 0.4 0.4 -33.7660347935
M15 T 0.4 0.5 -33.8550345517
M15 T 0.4 0.6 -34.5064151107
M15 T 0.4 0.7 -35.1759205572
M15 T 0.4 0.8 -37.1104879176
M15 T 0.4 0.9 -36.9790138014
M15 T 0.4 1.0 -35.6944714346
M15 T 0.5 0.1 -34.1776315464
M15 T 0.5 0.2 -33.6197989266
M15 T 0.5 0.3 -33.9121925379
M15 T 0.5 0.4 -33.4156578768
M15 T 0.5 0.5 -33.8245672482
M15 T 0.5 0.6 -33.7213665551
M15 T 0.5 0.7 -34.3436470353
M15 T 0.5 0.8 -34.6144841968
M15 T 0.5 0.9 -35.7264948594
M15 T 0.5 1.0 -34.9907369027
M15 T 0.6 0.1 -34.6844162473
M15 T 0.6 0.2 -34.2550519953
M15 T 0.6 0.3 -33.7155696967
M15 T 0.6 0.4 -33.6462386387
M15 T 0.6 0.5 -33.843418208
M15 T 0.6 0.6 -33.6923649206
M15 T 0.6 0.7 -33.6817530044
M15 T 0.6 0.8 -34.0982636521
M15 T 0.6 0.9 -35.46250363
M15 T 0.6 1.0 -35.5473020553
M15 T 0.7 0.1 -34.1797346828
M15 T 0.7 0.2 -34.5525667125
M15 T 0.7 0.3 -34.2409101897
M15 T 0.7 0.4 -33.895189681
M15 T 0.7 0.5 -33.8131137042
M15 T 0.7 0.6 -33.8494024054
M15 T 0.7 0.7 -33.8035914322
M15 T 0.7 0.8 -33.7959214169
M15 T 0.7 0.9 -34.1343393175
M15 T 0.7 1.0 -34.4705903401
M15 T 0.8 0.1 -34.7422891166
M15 T 0.8 0.2 -35.1986913844
M15 T 0.8 0.3 -34.3023653181
M15 T 0.8 0.4 -33.8704224366
M15 T 0.8 0.5 -34.3048239551
M15 T 0.8 0.6 -33.6950997237
M15 T 0.8 0.7 -33.9619937745
M15 T 0.8 0.8 -33.8345683242
M15 T 0.8 0.9 -33.8368807516
M15 T 0.8 1.0 -34.0535360316
M15 T 0.9 0.1 -35.1935802616
M15 T 0.9 0.2 -34.6553991727
M15 T 0.9 0.3 -34.7870189749
M15 T 0.9 0.4 -33.9192465632
M15 T 0.9 0.5 -34.4128120806
M15 T 0.9 0.6 -34.1631798664
M15 T 0.9 0.7 -34.3538564657
M15 T 0.9 0.8 -34.2483972724
M15 T 0.9 0.9 -34.0648128908
M15 T 0.9 1.0 -33.2787571495
M15 T 1.0 0.1 -35.0821415074
M15 T 1.0 0.2 -35.1486861404
M15 T 1.0 0.3 -36.372191891
M15 T 1.0 0.4 -34.6022982251
M15 T 1.0 0.5 -34.3906422475
M15 T 1.0 0.6 -34.4618038138
M15 T 1.0 0.7 -34.5106551732
M15 T 1.0 0.8 -33.5653540801
M15 T 1.0 0.9 -34.1229072369
M15 T 1.0 1.0 -34.1141778334
M16 F 0.1 0.1 -31.7675262542
M16 F 0.1 0.2 -32.5589053241
M16 F 0.1 0.3 -33.0979947594
M16 F 0.1 0.4 -32.8129230199
M16 F 0.1 0.5 -32.9029818779
M16 F 0.1 0.6 -32.8236678413
M16 F 0.1 0.7 -32.8975947415
M16 F 0.1 0.8 -33.8636304732
M16 F 0.1 0.9 -34.1850192728
M16 F 0.1 1.0 -33.1561562827
M16 F 0.2 0.1 -32.6290896851
M16 F 0.2 0.2 -32.7817562378
M16 F 0.2 0.3 -33.1816089456
M16 F 0.2 0.4 -32.611193743
M16 F 0.2 0.5 -33.837088098
M16 F 0.2 0.6 -33.1520381801
M16 F 0.2 0.7 -32.9644998175
M16 F 0.2 0.8 -33.013028526
M16 F 0.2 0.9 -33.5603459724
M16 F 0.2 1.0 -33.1698943407
M16 F 0.3 0.1 -32.6501451319
M16 F 0.3 0.2 -33.2348858361
M16 F 0.3 0.3 -32.8975639872
M16 F 0.3 0.4 -33.5044467709
M16 F 0.3 0.5 -32.8157826041
M16 F 0.3 0.6 -33.1927246986
M16 F 0.3 0.7 -33.1274318847
M16 F 0.3 0.8 -33.7282356227
M16 F 0.3 0.9 -33.7122660098
M16 F 0.3 1.0 -33.8169581742
M16 F 0.4 0.1 -32.7528554934
M16 F 0.4 0.2 -33.0738797221
M16 F 0.4 0.3 -33.5456799175
M16 F 0.4 0.4 -33.5399408869
M16 F 0.4 0.5 -33.4434046373
M16 F 0.4 0.6 -33.1052565509
M16 F 0.4 0.7 -34.4849173756
M16 F 0.4 0.8 -33.8181839764
M16 F 0.4 0.9 -33.5030300828
M16 F 0.4 1.0 -34.0079799436
M16 F 0.5 0.1 -33.3935140153
M16 F 0.5 0.2 -33.4309588643
M16 F 0.5 0.3 -32.7735015348
M16 F 0.5 0.4 -34.0049092443
M16 F 0.5 0.5 -33.8984369317
M16 F 0.5 0.6 -33.4568201263
M16 F 0.5 0.7 -34.683870861
M16 F 0.5 0.8 -34.0827517778
M16 F 0.5 0.9 -34.1114056382
M16 F 0.5 1.0 -32.8607571532
M16 F 0.6 0.1 -33.4539020137
M16 F 0.6 0.2 -33.7779868214
M16 F 0.6 0.3 -33.7424225512
M16 F 0.6 0.4 -33.7112197101
M16 F 0.6 0.5 -34.1012260925
M16 F 0.6 0.6 -33.7103179796
M16 F 0.6 0.7 -34.3247083735
M16 F 0.6 0.8 -33.805543807
M16 F 0.6 0.9 -34.4315090111
M16 F 0.6 1.0 -34.5286575172
M16 F 0.7 0.1 -33.0944289796
M16 F 0.7 0.2 -33.7747757619
M16 F 0.7 0.3 -33.1128691954
M16 F 0.7 0.4 -33.9614632928
M16 F 0.7 0.5 -34.5289476829
M16 F 0.7 0.6 -34.1582123811
M16 F 0.7 0.7 -34.1707464058
M16 F 0.7 0.8 -33.0132442549
M16 F 0.7 0.9 -34.3762107674
M16 F 0.7 1.0 -33.9413675583
M16 F 0.8 0.1 -33.0901454015
M16 F 0.8 0.2 -33.6333790005
M16 F 0.8 0.3 -33.1725127096
M16 F 0.8 0.4 -34.1354093649
M16 F 0.8 0.5 -34.4940230206
M16 F 0.8 0.6 -34.1345295353
M16 F 0.8 0.7 -34.5074120078
M16 F 0.8 0.8 -34.5595622846
M16 F 0.8 0.9 -34.2495532102
M16 F 0.8 1.0 -34.7694722898
M16 F 0.9 0.1 -34.3236552607
M16 F 0.9 0.2 -33.7380433201
M16 F 0.9 0.3 -33.7722680062
M16 F 0.9 0.4 -34.2903931931
M16 F 0.9 0.5 -34.3329469324
M16 F 0.9 0.6 -34.7003108231
M16 F 0.9 0.7 -33.3672736328
M16 F 0.9 0.8 -33.775165491
M16 F 0.9 0.9 -34.3138040624
M16 F 0.9 1.0 -34.0073273353
M16 F 1.0 0.1 -33.7050855448
M16 F 1.0 0.2 -33.7755994057
M16 F 1.0 0.3 -34.4034235795
M16 F 1.0 0.4 -34.9183166432
M16 F 1.0 0.5 -33.0276127093
M16 F 1.0 0.6 -33.6749198223
M16 F 1.0 0.7 -34.4871579034
M16 F 1.0 0.8 -34.1559693005
M16 F 1.0 0.9 -33.6198099855
M16 F 1.0 1.0 -33.7893451589
M16 T 0.1 0.1 -31.9122909829
M16 T 0.1 0.2 -32.9910249858
M16 T 0.1 0.3 -34.3181859149
M16 T 0.1 0.4 -36.3321411493
M16 T 0.1 0.5 -38.363914854
M16 T 0.1 0.6 -38.6199228514
M16 T 0.1 0.7 -39.946821448
M16 T 0.1 0.8 -38.4985020973
M16 T 0.1 0.9 -40.5732609853
M16 T 0.1 1.0 -38.9882723356
M16 T 0.2 0.1 -32.6979369588
M16 T 0.2 0.2 -33.0766881756
M16 T 0.2 0.3 -33.7468226854
M16 T 0.2 0.4 -34.8856141427
M16 T 0.2 0.5 -36.3274226293
M16 T 0.2 0.6 -36.8185898535
M16 T 0.2 0.7 -38.823479922
M16 T 0.2 0.8 -40.3595411772
M16 T 0.2 0.9 -40.1293409249
M16 T 0.2 1.0 -40.6910889112
M16 T 0.3 0.1 -33.157763595
M16 T 0.3 0.2 -33.2956163827
M16 T 0.3 0.3 -33.5770717138
M16 T 0.3 0.4 -34.445131915
M16 T 0.3 0.5 -35.0600638077
M16 T 0.3 0.6 -36.2035751178
M16 T 0.3 0.7 -37.5151080948
M16 T 0.3 0.8 -38.7009775921
M16 T 0.3 0.9 -39.425311505
M16 T 0.3 1.0 -38.9043786319
M16 T 0.4 0.1 -33.090973948
M16 T 0.4 0.2 -33.1846094396
M16 T 0.4 0.3 -33.3825866197
M16 T 0.4 0.4 -34.1162418951
M16 T 0.4 0.5 -34.3061719975
M16 T 0.4 0.6 -35.361305565
M16 T 0.4 0.7 -36.2347935655
M16 T 0.4 0.8 -36.9433677439
M16 T 0.4 0.9 -37.5758803747
M16 T 0.4 1.0 -38.0668039239
M16 T 0.5 0.1 -33.0952946053
M16 T 0.5 0.2 -33.4842727023
M16 T 0.5 0.3 -33.778948093
M16 T 0.5 0.4 -34.0782432978
M16 T 0.5 0.5 -34.0864626675
M16 T 0.5 0.6 -34.6626689597
M16 T 0.5 0.7 -35.3196041537
M16 T 0.5 0.8 -36.1891326322
M16 T 0.5 0.9 -36.8940844538
M16 T 0.5 1.0 -37.0170053378
M16 T 0.6 0.1 -33.9311698472
M16 T 0.6 0.2 -33.9216763296
M16 T 0.6 0.3 -33.5400157406
M16 T 0.6 0.4 -33.7192151619
M16 T 0.6 0.5 -33.8378623585
M16 T 0.6 0.6 -34.7684080171
M16 T 0.6 0.7 -34.7121950963
M16 T 0.6 0.8 -34.9874892121
M16 T 0.6 0.9 -35.6690322935
M16 T 0.6 1.0 -36.8423816787
M16 T 0.7 0.1 -33.8310472491
M16 T 0.7 0.2 -33.7939987429
M16 T 0.7 0.3 -33.1660731762
M16 T 0.7 0.4 -33.7597562988
M16 T 0.7 0.5 -33.5402853171
M16 T 0.7 0.6 -34.0825421864
M16 T 0.7 0.7 -34.5183324132
M16 T 0.7 0.8 -35.0040445027
M16 T 0.7 0.9 -35.83152153
M16 T 0.7 1.0 -36.3148699193
M16 T 0.8 0.1 -34.0650079949
M16 T 0.8 0.2 -33.77541678
M16 T 0.8 0.3 -33.8885372287
M16 T 0.8 0.4 -33.8026074833
M16 T 0.8 0.5 -33.6911793459
M16 T 0.8 0.6 -33.8517818113
M16 T 0.8 0.7 -34.1393253586
M16 T 0.8 0.8 -34.7871493499
M16 T 0.8 0.9 -34.9771503832
M16 T 0.8 1.0 -36.0934409511
M16 T 0.9 0.1 -34.2472808977
M16 T 0.9 0.2 -34.1116964021
M16 T 0.9 0.3 -33.7741397583
M16 T 0.9 0.4 -33.8967008778
M16 T 0.9 0.5 -34.1093808972
M16 T 0.9 0.6 -33.9185417366
M16 T 0.9 0.7 -34.2959851871
M16 T 0.9 0.8 -34.5460639693
M16 T 0.9 0.9 -34.7668363923
M16 T 0.9 1.0 -35.4534877475
M16 T 1.0 0.1 -33.8682827822
M16 T 1.0 0.2 -34.3579436889
M16 T 1.0 0.3 -33.932232347
M16 T 1.0 0.4 -33.6842143494
M16 T 1.0 0.5 -34.190494487
M16 T 1.0 0.6 -34.1124255506
M16 T 1.0 0.7 -34.1876799749
M16 T 1.0 0.8 -34.368698063
M16 T 1.0 0.9 -34.2927429685
M16 T 1.0 1.0 -34.3804195245
M17 F 0.1 0.1 -32.1817379464
M17 F 0.1 0.2 -32.7613905965
M17 F 0.1 0.3 -33.1357646002
M17 F 0.1 0.4 -33.3046577788
M17 F 0.1 0.5 -33.3120660873
M17 F 0.1 0.6 -33.6814196027
M17 F 0.1 0.7 -33.8744887276
M17 F 0.1 0.8 -34.1582284997
M17 F 0.1 0.9 -33.9776646436
M17 F 0.1 1.0 -33.634320972
M17 F 0.2 0.1 -32.8033831276
M17 F 0.2 0.2 -33.2284033007
M17 F 0.2 0.3 -33.2771366085
M17 F 0.2 0.4 -33.0547516453
M17 F 0.2 0.5 -33.6918463895
M17 F 0.2 0.6 -33.8907940944
M17 F 0.2 0.7 -34.106795322
M17 F 0.2 0.8 -34.2909672317
M17 F 0.2 0.9 -34.4022704715
M17 F 0.2 1.0 -34.4317109434
M17 F 0.3 0.1 -33.3744376242
M17 F 0.3 0.2 -33.4505985403
M17 F 0.3 0.3 -33.8514077821
M17 F 0.3 0.4 -33.7032066475
M17 F 0.3 0.5 -33.7061914961
M17 F 0.3 0.6 -34.1189087209
M17 F 0.3 0.7 -34.2598483882
M17 F 0.3 0.8 -33.8337673267
M17 F 0.3 0.9 -33.7396791288
M17 F 0.3 1.0 -34.3910789798
M17 F 0.4 0.1 -33.6080090151
M17 F 0.4 0.2 -33.578311008
M17 F 0.4 0.3 -33.7433937813
M17 F 0.4 0.4 -33.6645507432
M17 F 0.4 0.5 -33.6049495432
M17 F 0.4 0.6 -33.9279551335
M17 F 0.4 0.7 -33.6966427645
M17 F 0.4 0.8 -33.7804377638
M17 F 0.4 0.9 -33.9001848537
M17 F 0.4 1.0 -34.5914417662
M17 F 0.5 0.1 -33.6980070023
M17 F 0.5 0.2 -33.8423621795
M17 F 0.5 0.3 -33.9129828025
M17 F 0.5 0.4 -34.218668769
M17 F 0.5 0.5 -33.5875428571
M17 F 0.5 0.6 -33.6513743621
M17 F 0.5 0.7 -33.7309284542
M17 F 0.5 0.8 -34.4321831734
M17 F 0.5 0.9 -34.2478185223
M17 F 0.5 1.0 -33.8171215706
M17 F 0.6 0.1 -33.7686187443
M17 F 0.6 0.2 -33.5538142226
M17 F 0.6 0.3 -33.6598577229
M17 F 0.6 0.4 -33.9524837763
M17 F 0.6 0.5 -34.1445027298
M17 F 0.6 0.6 -34.4913817782
M17 F 0.6 0.7 -34.5129013919
M17 F 0.6 0.8 -33.785576839
M17 F 0.6 0.9 -33.8710716417
M17 F 0.6 1.0 -33.885371018
M17 F 0.7 0.1 -33.7667118781
M17 F 0.7 0.2 -33.581447865
M17 F 0.7 0.3 -33.9248537164
M17 F 0.7 0.4 -33.7669252789
M17 F 0.7 0.5 -34.1581292128
M17 F 0.7 0.6 -33.713303201
M17 F 0.7 0.7 -34.1864539431
M17 F 0.7 0.8 -34.1653023128
M17 F 0.7 0.9 -34.1628831703
M17 F 0.7 1.0 -33.9646669612
M17 F 0.8 0.1 -33.9924483573
M17 F 0.8 0.2 -34.3561751256
M17 F 0.8 0.3 -34.3242337065
M17 F 0.8 0.4 -34.0353057182
M17 F 0.8 0.5 -33.8043289922
M17 F 0.8 0.6 -34.324540422
M17 F 0.8 0.7 -33.8289536729
M17 F 0.8 0.8 -34.3643252721
M17 F 0.8 0.9 -33.9784209759
M17 F 0.8 1.0 -34.0152407589
M17 F 0.9 0.1 -34.044744764
M17 F 0.9 0.2 -34.0697440715
M17 F 0.9 0.3 -34.3886334058
M17 F 0.9 0.4 -34.4592739507
M17 F 0.9 0.5 -34.1012460753
M17 F 0.9 0.6 -33.8325328235
M17 F 0.9 0.7 -34.8767775449
M17 F 0.9 0.8 -33.7442499208
M17 F 0.9 0.9 -34.2496726523
M17 F 0.9 1.0 -34.9784308552
M17 F 1.0 0.1 -34.1568313081
M17 F 1.0 0.2 -34.1789530363
M17 F 1.0 0.3 -34.5452883613
M17 F 1.0 0.4 -34.2924008679
M17 F 1.0 0.5 -34.3071337366
M17 F 1.0 0.6 -34.1088340142
M17 F 1.0 0.7 -33.8661915374
M17 F 1.0 0.8 -34.4014842003
M17 F 1.0 0.9 -34.7096689755
M17 F 1.0 1.0 -34.0046158341
M17 T 0.1 0.1 -32.4444193341
M17 T 0.1 0.2 -33.7169175011
M17 T 0.1 0.3 -34.6380969095
M17 T 0.1 0.4 -35.5082179797
M17 T 0.1 0.5 -35.606466939
M17 T 0.1 0.6 -35.8133363594
M17 T 0.1 0.7 -36.0359476244
M17 T 0.1 0.8 -35.1554382835
M17 T 0.1 0.9 -36.2483921557
M17 T 0.1 1.0 -36.5296390645
M17 T 0.2 0.1 -33.1987265962
M17 T 0.2 0.2 -34.1665783333
M17 T 0.2 0.3 -35.1338778609
M17 T 0.2 0.4 -36.0296381401
M17 T 0.2 0.5 -35.3766837754
M17 T 0.2 0.6 -35.9547118566
M17 T 0.2 0.7 -37.2362780119
M17 T 0.2 0.8 -36.686409422
M17 T 0.2 0.9 -36.8615687849
M17 T 0.2 1.0 -36.8266826388
M17 T 0.3 0.1 -33.5321150876
M17 T 0.3 0.2 -34.0970318176
M17 T 0.3 0.3 -34.6240134096
M17 T 0.3 0.4 -35.4727283418
M17 T 0.3 0.5 -35.9023772264
M17 T 0.3 0.6 -36.1281533522
M17 T 0.3 0.7 -35.9848037829
M17 T 0.3 0.8 -36.6302117564
M17 T 0.3 0.9 -36.2381703522
M17 T 0.3 1.0 -36.8205045409
M17 T 0.4 0.1 -33.4693171032
M17 T 0.4 0.2 -34.0276222941
M17 T 0.4 0.3 -34.3244655594
M17 T 0.4 0.4 -34.8991265801
M17 T 0.4 0.5 -35.3352553826
M17 T 0.4 0.6 -35.629351224
M17 T 0.4 0.7 -36.4588581303
M17 T 0.4 0.8 -36.9843864386
M17 T 0.4 0.9 -36.7517614451
M17 T 0.4 1.0 -36.8758687584
M17 T 0.5 0.1 -33.6854159631
M17 T 0.5 0.2 -33.9781537
M17 T 0.5 0.3 -34.4290304952
M17 T 0.5 0.4 -34.6758818976
M17 T 0.5 0.5 -35.230767947
M17 T 0.5 0.6 -35.1155855011
M17 T 0.5 0.7 -35.9596455694
M17 T 0.5 0.8 -37.6266580795
M17 T 0.5 0.9 -36.0128051973
M17 T 0.5 1.0 -38.8118626454
M17 T 0.6 0.1 -33.9438207749
M17 T 0.6 0.2 -34.2737859611
M17 T 0.6 0.3 -34.250206148
M17 T 0.6 0.4 -34.7808347257
M17 T 0.6 0.5 -35.0026919547
M17 T 0.6 0.6 -35.2537483982
M17 T 0.6 0.7 -35.4863941281
M17 T 0.6 0.8 -35.5519967499
M17 T 0.6 0.9 -36.5574651994
M17 T 0.6 1.0 -37.0347857191
M17 T 0.7 0.1 -34.0791857958
M17 T 0.7 0.2 -34.2726671057
M17 T 0.7 0.3 -34.4232277495
M17 T 0.7 0.4 -34.7380620796
M17 T 0.7 0.5 -34.7151388611
M17 T 0.7 0.6 -35.2062781817
M17 T 0.7 0.7 -36.1736234326
M17 T 0.7 0.8 -35.551004631
M17 T 0.7 0.9 -35.7161336289
M17 T 0.7 1.0 -36.0739460572
M17 T 0.8 0.1 -34.0286180293
M17 T 0.8 0.2 -34.7260381338
M17 T 0.8 0.3 -34.5338460392
M17 T 0.8 0.4 -34.2508757644
M17 T 0.8 0.5 -34.4798271806
M17 T 0.8 0.6 -34.8236981269
M17 T 0.8 0.7 -34.9097010185
M17 T 0.8 0.8 -35.3507974108
M17 T 0.8 0.9 -36.2955118867
M17 T 0.8 1.0 -36.2905701115
M17 T 0.9 0.1 -34.2776625085
M17 T 0.9 0.2 -34.9662904621
M17 T 0.9 0.3 -34.6618250583
M17 T 0.9 0.4 -34.6029945629
M17 T 0.9 0.5 -34.7817495324
M17 T 0.9 0.6 -35.0574138966
M17 T 0.9 0.7 -34.9108032051
M17 T 0.9 0.8 -35.0437023053
M17 T 0.9 0.9 -35.1597337103
M17 T 0.9 1.0 -36.1353394213
M17 T 1.0 0.1 -34.2183336948
M17 T 1.0 0.2 -35.1127875701
M17 T 1.0 0.3 -34.773901222
M17 T 1.0 0.4 -34.7936602012
M17 T 1.0 0.5 -35.1637746703
M17 T 1.0 0.6 -35.0528149761
M17 T 1.0 0.7 -35.2765687815
M17 T 1.0 0.8 -34.9219448075
M17 T 1.0 0.9 -35.7851642489
M17 T 1.0 1.0 -36.1090556612
M18 F 0.1 0.1 -32.5598052553
M18 F 0.1 0.2 -33.131217605
M18 F 0.1 0.3 -33.5722153165
M18 F 0.1 0.4 -33.7554451348
M18 F 0.1 0.5 -33.9320857466
M18 F 0.1 0.6 -34.4273139551
M18 F 0.1 0.7 -34.1411704301
M18 F 0.1 0.8 -33.9596901663
M18 F 0.1 0.9 -34.102712233
M18 F 0.1 1.0 -34.2540308247
M18 F 0.2 0.1 -33.3561706927
M18 F 0.2 0.2 -33.5471938713
M18 F 0.2 0.3 -33.8406151881
M18 F 0.2 0.4 -34.0883122676
M18 F 0.2 0.5 -34.4059960153
M18 F 0.2 0.6 -33.7360557012
M18 F 0.2 0.7 -34.1049693844
M18 F 0.2 0.8 -34.508370593
M18 F 0.2 0.9 -34.1342419958
M18 F 0.2 1.0 -34.715135089
M18 F 0.3 0.1 -33.579430854
M18 F 0.3 0.2 -33.6316903265
M18 F 0.3 0.3 -33.9353804165
M18 F 0.3 0.4 -34.1946729308
M18 F 0.3 0.5 -34.1867258063
M18 F 0.3 0.6 -34.4441213322
M18 F 0.3 0.7 -34.2972765196
M18 F 0.3 0.8 -34.9656431199
M18 F 0.3 0.9 -34.7936663881
M18 F 0.3 1.0 -34.4269943997
M18 F 0.4 0.1 -33.9500387634
M18 F 0.4 0.2 -34.0654004313
M18 F 0.4 0.3 -33.9501422572
M18 F 0.4 0.4 -34.3015721276
M18 F 0.4 0.5 -34.5365428878
M18 F 0.4 0.6 -34.9488841577
M18 F 0.4 0.7 -35.1224587155
M18 F 0.4 0.8 -34.1599811475
M18 F 0.4 0.9 -35.0574697841
M18 F 0.4 1.0 -35.1836054529
M18 F 0.5 0.1 -34.1383138078
M18 F 0.5 0.2 -33.9365659376
M18 F 0.5 0.3 -34.3295840592
M18 F 0.5 0.4 -34.396630318
M18 F 0.5 0.5 -34.4510842081
M18 F 0.5 0.6 -34.4255813352
M18 F 0.5 0.7 -34.7655930949
M18 F 0.5 0.8 -34.546905403
M18 F 0.5 0.9 -35.1160179326
M18 F 0.5 1.0 -34.8003745169
M18 F 0.6 0.1 -34.3076347578
M18 F 0.6 0.2 -34.4192483562
M18 F 0.6 0.3 -34.540128228
M18 F 0.6 0.4 -34.6530268938
M18 F 0.6 0.5 -34.6573604845
M18 F 0.6 0.6 -35.3117846823
M18 F 0.6 0.7 -34.6766031785
M18 F 0.6 0.8 -35.1751008502
M18 F 0.6 0.9 -35.0406928075
M18 F 0.6 1.0 -35.0414357881
M18 F 0.7 0.1 -34.416206503
M18 F 0.7 0.2 -34.5516560658
M18 F 0.7 0.3 -34.5534085479
M18 F 0.7 0.4 -34.7167674775
M18 F 0.7 0.5 -34.6311004441
M18 F 0.7 0.6 -34.9246195979
M18 F 0.7 0.7 -34.7120422642
M18 F 0.7 0.8 -35.0308258123
M18 F 0.7 0.9 -35.4809067661
M18 F 0.7 1.0 -35.1818868834
M18 F 0.8 0.1 -34.214332792
M18 F 0.8 0.2 -35.0868036595
M18 F 0.8 0.3 -34.8186663119
M18 F 0.8 0.4 -34.7794279161
M18 F 0.8 0.5 -34.7492130137
M18 F 0.8 0.6 -34.9440354494
M18 F 0.8 0.7 -34.9307248402
M18 F 0.8 0.8 -35.0851653393
M18 F 0.8 0.9 -34.999318047
M18 F 0.8 1.0 -35.1453424822
M18 F 0.9 0.1 -35.0056679368
M18 F 0.9 0.2 -34.9864777845
M18 F 0.9 0.3 -34.8795411207
M18 F 0.9 0.4 -35.3335493255
M18 F 0.9 0.5 -34.7533227912
M18 F 0.9 0.6 -35.0201067159
M18 F 0.9 0.7 -34.9936822369
M18 F 0.9 0.8 -35.4985184449
M18 F 0.9 0.9 -35.5646278977
M18 F 0.9 1.0 -35.1212233393
M18 F 1.0 0.1 -34.7002632455
M18 F 1.0 0.2 -35.158725194
M18 F 1.0 0.3 -35.1622768428
M18 F 1.0 0.4 -34.8839155938
M18 F 1.0 0.5 -34.9819606555
M18 F 1.0 0.6 -35.0177724526
M18 F 1.0 0.7 -35.6224335756
M18 F 1.0 0.8 -35.0902618672
M18 F 1.0 0.9 -35.0935480041
M18 F 1.0 1.0 -35.7758602961
M18 T 0.1 0.1 -32.5415590531
M18 T 0.1 0.2 -33.6893616897
M18 T 0.1 0.3 -34.9036751688
M18 T 0.1 0.4 -36.3586730859
M18 T 0.1 0.5 -37.896422916
M18 T 0.1 0.6 -38.6732703681
M18 T 0.1 0.7 -39.2582982604
M18 T 0.1 0.8 -38.7924439403
M18 T 0.1 0.9 -38.6030231434
M18 T 0.1 1.0 -40.2643696817
M18 T 0.2 0.1 -33.1163087227
M18 T 0.2 0.2 -33.6102596996
M18 T 0.2 0.3 -34.2122467742
M18 T 0.2 0.4 -35.2509117605
M18 T 0.2 0.5 -35.7498512268
M18 T 0.2 0.6 -37.8217859855
M18 T 0.2 0.7 -38.0563500962
M18 T 0.2 0.8 -39.5732554603
M18 T 0.2 0.9 -38.9623003441
M18 T 0.2 1.0 -39.2947049971
M18 T 0.3 0.1 -33.3971917366
M18 T 0.3 0.2 -34.1256908387
M18 T 0.3 0.3 -34.3810728911
M18 T 0.3 0.4 -34.591115645
M18 T 0.3 0.5 -35.0971866193
M18 T 0.3 0.6 -35.8959383206
M18 T 0.3 0.7 -36.7479678844
M18 T 0.3 0.8 -38.2116593413
M18 T 0.3 0.9 -39.0250273288
M18 T 0.3 1.0 -38.2571547854
M18 T 0.4 0.1 -33.9449578824
M18 T 0.4 0.2 -34.1760680772
M18 T 0.4 0.3 -34.0316428631
M18 T 0.4 0.4 -34.3347903557
M18 T 0.4 0.5 -34.6601867544
M18 T 0.4 0.6 -35.270163105
M18 T 0.4 0.7 -35.6790219512
M18 T 0.4 0.8 -36.5511134141
M18 T 0.4 0.9 -36.8704152908
M18 T 0.4 1.0 -38.2926806105
M18 T 0.5 0.1 -33.9028428377
M18 T 0.5 0.2 -34.1213855136
M18 T 0.5 0.3 -34.1501147048
M18 T 0.5 0.4 -34.2281573671
M18 T 0.5 0.5 -34.4709857729
M18 T 0.5 0.6 -34.8229799911
M18 T 0.5 0.7 -35.9143019847
M18 T 0.5 0.8 -35.5019441806
M18 T 0.5 0.9 -36.2295143258
M18 T 0.5 1.0 -37.5679516519
M18 T 0.6 0.1 -34.059587791
M18 T 0.6 0.2 -34.0694813782
M18 T 0.6 0.3 -34.1263690207
M18 T 0.6 0.4 -34.00577875
M18 T 0.6 0.5 -34.447164208
M18 T 0.6 0.6 -34.511979799
M18 T 0.6 0.7 -34.7666960679
M18 T 0.6 0.8 -35.1286459689
M18 T 0.6 0.9 -35.5528853825
M18 T 0.6 1.0 -37.0032237391
M18 T 0.7 0.1 -34.2467841183
M18 T 0.7 0.2 -34.1956090837
M18 T 0.7 0.3 -34.3296106235
M18 T 0.7 0.4 -34.1644101371
M18 T 0.7 0.5 -34.4484497895
M18 T 0.7 0.6 -34.1912891586
M18 T 0.7 0.7 -34.8121374507
M18 T 0.7 0.8 -34.5223513932
M18 T 0.7 0.9 -35.2328315268
M18 T 0.7 1.0 -35.2845198431
M18 T 0.8 0.1 -34.3779537756
M18 T 0.8 0.2 -34.3351544252
M18 T 0.8 0.3 -34.5547311779
M18 T 0.8 0.4 -34.6877578437
M18 T 0.8 0.5 -34.8323062876
M18 T 0.8 0.6 -34.453744872
M18 T 0.8 0.7 -34.4453926114
M18 T 0.8 0.8 -34.36124776
M18 T 0.8 0.9 -34.9431214453
M18 T 0.8 1.0 -35.0092963611
M18 T 0.9 0.1 -34.6568369447
M18 T 0.9 0.2 -34.6124208992
M18 T 0.9 0.3 -34.7401213977
M18 T 0.9 0.4 -34.8326827845
M18 T 0.9 0.5 -34.4710455021
M18 T 0.9 0.6 -34.6471737785
M18 T 0.9 0.7 -34.7234056242
M18 T 0.9 0.8 -34.8272595951
M18 T 0.9 0.9 -34.6907034724
M18 T 0.9 1.0 -34.9031118829
M18 T 1.0 0.1 -34.602406895
M18 T 1.0 0.2 -34.9019278557
M18 T 1.0 0.3 -34.6248202046
M18 T 1.0 0.4 -34.528312614
M18 T 1.0 0.5 -34.4909616099
M18 T 1.0 0.6 -34.5023246147
M18 T 1.0 0.7 -34.5675634993
M18 T 1.0 0.8 -34.5759963541
M18 T 1.0 0.9 -34.9524869775
M18 T 1.0 1.0 -35.0479817066


==> anc/event_lnprob_m1_m2_chieff_GW151226.dat <==
M10 F 0.1 0.1 -29.4257493755
M10 F 0.1 0.2 -28.148349388
M10 F 0.1 0.3 -27.654409195
M10 F 0.1 0.4 -27.5177682036
M10 F 0.1 0.5 -27.6700352738
M10 F 0.1 0.6 -28.0914468388
M10 F 0.1 0.7 -28.5994492731
M10 F 0.1 0.8 -29.2316235569
M10 F 0.1 0.9 -29.2878295198
M10 F 0.1 1.0 -29.6459848504
M10 F 0.2 0.1 -27.6125068485
M10 F 0.2 0.2 -27.3955687882
M10 F 0.2 0.3 -27.6172856472
M10 F 0.2 0.4 -27.9853620277
M10 F 0.2 0.5 -28.5330117497
M10 F 0.2 0.6 -29.0410700091
M10 F 0.2 0.7 -29.4116763226
M10 F 0.2 0.8 -30.1134907675
M10 F 0.2 0.9 -30.7815774468
M10 F 0.2 1.0 -31.019510295
M10 F 0.3 0.1 -27.314257892
M10 F 0.3 0.2 -27.8237660813
M10 F 0.3 0.3 -28.4907984288
M10 F 0.3 0.4 -29.2485137778
M10 F 0.3 0.5 -29.9953587648
M10 F 0.3 0.6 -30.5803838953
M10 F 0.3 0.7 -31.2147383395
M10 F 0.3 0.8 -31.5880425055
M10 F 0.3 0.9 -31.8985527765
M10 F 0.3 1.0 -32.3143501924
M10 F 0.4 0.1 -28.5140563258
M10 F 0.4 0.2 -29.4916897777
M10 F 0.4 0.3 -30.3907949529
M10 F 0.4 0.4 -31.1754370215
M10 F 0.4 0.5 -31.6848710114
M10 F 0.4 0.6 -31.7835682389
M10 F 0.4 0.7 -32.0858749327
M10 F 0.4 0.8 -32.2921519952
M10 F 0.4 0.9 -32.5540767372
M10 F 0.4 1.0 -32.5581263977
M10 F 0.5 0.1 -30.7760756892
M10 F 0.5 0.2 -31.2822975001
M10 F 0.5 0.3 -31.5074634429
M10 F 0.5 0.4 -31.8617536709
M10 F 0.5 0.5 -31.9225972208
M10 F 0.5 0.6 -32.2545943953
M10 F 0.5 0.7 -32.1469220749
M10 F 0.5 0.8 -32.5937409296
M10 F 0.5 0.9 -32.7874264568
M10 F 0.5 1.0 -33.0186519504
M10 F 0.6 0.1 -31.5736509311
M10 F 0.6 0.2 -32.4563608595
M10 F 0.6 0.3 -32.0376559986
M10 F 0.6 0.4 -32.2799028481
M10 F 0.6 0.5 -32.4182626472
M10 F 0.6 0.6 -32.4443838632
M10 F 0.6 0.7 -32.3345655838
M10 F 0.6 0.8 -32.5564380106
M10 F 0.6 0.9 -33.0161513154
M10 F 0.6 1.0 -33.2720347396
M10 F 0.7 0.1 -31.7836939321
M10 F 0.7 0.2 -31.9571347934
M10 F 0.7 0.3 -32.1615303433
M10 F 0.7 0.4 -32.6776025965
M10 F 0.7 0.5 -32.9655457759
M10 F 0.7 0.6 -33.0166717685
M10 F 0.7 0.7 -33.071264763
M10 F 0.7 0.8 -32.8767677916
M10 F 0.7 0.9 -33.0861776537
M10 F 0.7 1.0 -33.2741672128
M10 F 0.8 0.1 -32.1969094723
M10 F 0.8 0.2 -32.388746786
M10 F 0.8 0.3 -32.2719651771
M10 F 0.8 0.4 -32.4317588395
M10 F 0.8 0.5 -33.2123265132
M10 F 0.8 0.6 -33.2849746508
M10 F 0.8 0.7 -33.089325045
M10 F 0.8 0.8 -33.4344023034
M10 F 0.8 0.9 -33.3592290624
M10 F 0.8 1.0 -33.50176576
M10 F 0.9 0.1 -32.2710949259
M10 F 0.9 0.2 -32.3466587815
M10 F 0.9 0.3 -32.9593272546
M10 F 0.9 0.4 -33.0315182827
M10 F 0.9 0.5 -33.1797178373
M10 F 0.9 0.6 -32.9177262139
M10 F 0.9 0.7 -33.528542117
M10 F 0.9 0.8 -33.3058464738
M10 F 0.9 0.9 -33.0085476905
M10 F 0.9 1.0 -33.7522794522
M10 F 1.0 0.1 -32.8379315624
M10 F 1.0 0.2 -33.1072173388
M10 F 1.0 0.3 -33.1096935492
M10 F 1.0 0.4 -33.3329738139
M10 F 1.0 0.5 -33.0052589136
M10 F 1.0 0.6 -33.4879072771
M10 F 1.0 0.7 -33.4983942442
M10 F 1.0 0.8 -33.6085900976
M10 F 1.0 0.9 -33.3673492696
M10 F 1.0 1.0 -33.6338185509
M10 T 0.1 0.1 -29.4777326049
M10 T 0.1 0.2 -28.1156785173
M10 T 0.1 0.3 -27.6452409416
M10 T 0.1 0.4 -27.4722692321
M10 T 0.1 0.5 -27.6649913833
M10 T 0.1 0.6 -28.0705333846
M10 T 0.1 0.7 -28.515070112
M10 T 0.1 0.8 -28.9784098455
M10 T 0.1 0.9 -29.453638715
M10 T 0.1 1.0 -29.9623062529
M10 T 0.2 0.1 -27.6068777396
M10 T 0.2 0.2 -27.3528106057
M10 T 0.2 0.3 -27.4905115791
M10 T 0.2 0.4 -27.924215637
M10 T 0.2 0.5 -28.4851954927
M10 T 0.2 0.6 -29.1297358596
M10 T 0.2 0.7 -29.4768253591
M10 T 0.2 0.8 -30.1910508314
M10 T 0.2 0.9 -30.5614253437
M10 T 0.2 1.0 -31.2204810668
M10 T 0.3 0.1 -27.4145358288
M10 T 0.3 0.2 -27.7685874602
M10 T 0.3 0.3 -28.5285095202
M10 T 0.3 0.4 -29.3639089806
M10 T 0.3 0.5 -30.3635730566
M10 T 0.3 0.6 -30.6205399741
M10 T 0.3 0.7 -31.1970837182
M10 T 0.3 0.8 -31.4464414816
M10 T 0.3 0.9 -32.015094768
M10 T 0.3 1.0 -31.9905388245
M10 T 0.4 0.1 -28.564009357
M10 T 0.4 0.2 -29.4760301203
M10 T 0.4 0.3 -30.2630110011
M10 T 0.4 0.4 -31.1874321647
M10 T 0.4 0.5 -31.4907655109
M10 T 0.4 0.6 -31.6419470357
M10 T 0.4 0.7 -32.2178208276
M10 T 0.4 0.8 -31.9648969604
M10 T 0.4 0.9 -32.4493076274
M10 T 0.4 1.0 -32.1123146778
M10 T 0.5 0.1 -30.9251997917
M10 T 0.5 0.2 -31.6633409574
M10 T 0.5 0.3 -31.7780976408
M10 T 0.5 0.4 -31.7723150761
M10 T 0.5 0.5 -32.0972834053
M10 T 0.5 0.6 -31.8134340687
M10 T 0.5 0.7 -32.3631298242
M10 T 0.5 0.8 -32.6943409574
M10 T 0.5 0.9 -32.8661088583
M10 T 0.5 1.0 -32.1999921432
M10 T 0.6 0.1 -31.6578566809
M10 T 0.6 0.2 -31.9570218619
M10 T 0.6 0.3 -31.9547236652
M10 T 0.6 0.4 -31.9176872771
M10 T 0.6 0.5 -32.0098423498
M10 T 0.6 0.6 -31.9766349145
M10 T 0.6 0.7 -32.6819632071
M10 T 0.6 0.8 -32.5219569335
M10 T 0.6 0.9 -32.9683378021
M10 T 0.6 1.0 -33.1721480167
M10 T 0.7 0.1 -31.9517704336
M10 T 0.7 0.2 -31.9153498211
M10 T 0.7 0.3 -32.8362898514
M10 T 0.7 0.4 -32.3614506327
M10 T 0.7 0.5 -32.5556339571
M10 T 0.7 0.6 -32.5730274419
M10 T 0.7 0.7 -32.6521959547
M10 T 0.7 0.8 -32.5497067255
M10 T 0.7 0.9 -33.1586839651
M10 T 0.7 1.0 -33.1968324181
M10 T 0.8 0.1 -32.2945515185
M10 T 0.8 0.2 -31.8792916451
M10 T 0.8 0.3 -32.2690074538
M10 T 0.8 0.4 -33.1875457659
M10 T 0.8 0.5 -33.0304474435
M10 T 0.8 0.6 -32.9598545342
M10 T 0.8 0.7 -33.171535849
M10 T 0.8 0.8 -33.1748510732
M10 T 0.8 0.9 -33.0522489593
M10 T 0.8 1.0 -33.3786783056
M10 T 0.9 0.1 -31.9512353109
M10 T 0.9 0.2 -32.4507890165
M10 T 0.9 0.3 -32.1599842163
M10 T 0.9 0.4 -32.2736218006
M10 T 0.9 0.5 -32.8156073406
M10 T 0.9 0.6 -33.5019671889
M10 T 0.9 0.7 -32.9630757944
M10 T 0.9 0.8 -33.1736268249
M10 T 0.9 0.9 -33.1215651646
M10 T 0.9 1.0 -32.8459256239
M10 T 1.0 0.1 -32.367167979
M10 T 1.0 0.2 -32.2118353371
M10 T 1.0 0.3 -33.3998578184
M10 T 1.0 0.4 -33.0725714758
M10 T 1.0 0.5 -33.4701189986
M10 T 1.0 0.6 -33.0750229916
M10 T 1.0 0.7 -33.5082424044
M10 T 1.0 0.8 -33.169688207
M10 T 1.0 0.9 -33.0518593528
M10 T 1.0 1.0 -33.1364974023
M13 F 0.1 0.1 -29.7222004593
M13 F 0.1 0.2 -28.5265466402
M13 F 0.1 0.3 -28.1366984926
M13 F 0.1 0.4 -28.2604398425
M13 F 0.1 0.5 -28.7682484008
M13 F 0.1 0.6 -29.0676037732
M13 F 0.1 0.7 -30.0021260761
M13 F 0.1 0.8 -30.2531720856
M13 F 0.1 0.9 -29.7825937406
M13 F 0.1 1.0 -29.7164718624
M13 F 0.2 0.1 -28.3353302117
M13 F 0.2 0.2 -28.1722773877
M13 F 0.2 0.3 -28.4961041481
M13 F 0.2 0.4 -28.9736095749
M13 F 0.2 0.5 -29.3954858177
M13 F 0.2 0.6 -29.6180796203
M13 F 0.2 0.7 -30.1779969272
M13 F 0.2 0.8 -30.2372523233
M13 F 0.2 0.9 -30.4935064372
M13 F 0.2 1.0 -30.3659062404
M13 F 0.3 0.1 -28.0848282
M13 F 0.3 0.2 -28.5031242467
M13 F 0.3 0.3 -28.8911106321
M13 F 0.3 0.4 -29.8235381465
M13 F 0.3 0.5 -30.1038158603
M13 F 0.3 0.6 -30.1421539642
M13 F 0.3 0.7 -30.6147450133
M13 F 0.3 0.8 -30.4450173096
M13 F 0.3 0.9 -30.2197793709
M13 F 0.3 1.0 -30.6386251866
M13 F 0.4 0.1 -28.6696932483
M13 F 0.4 0.2 -29.0824464826
M13 F 0.4 0.3 -29.6071100828
M13 F 0.4 0.4 -29.9325897486
M13 F 0.4 0.5 -30.0932893346
M13 F 0.4 0.6 -30.3847896434
M13 F 0.4 0.7 -30.4075510315
M13 F 0.4 0.8 -30.5689326084
M13 F 0.4 0.9 -30.7684070437
M13 F 0.4 1.0 -30.5304054223
M13 F 0.5 0.1 -29.2607092577
M13 F 0.5 0.2 -29.5165738318
M13 F 0.5 0.3 -30.5782921526
M13 F 0.5 0.4 -30.2565894923
M13 F 0.5 0.5 -30.1548435955
M13 F 0.5 0.6 -30.6119124866
M13 F 0.5 0.7 -30.5804158641
M13 F 0.5 0.8 -30.4577594941
M13 F 0.5 0.9 -30.8028566725
M13 F 0.5 1.0 -30.7955327045
M13 F 0.6 0.1 -29.5204308743
M13 F 0.6 0.2 -29.8497689002
M13 F 0.6 0.3 -30.4007761656
M13 F 0.6 0.4 -30.2406912403
M13 F 0.6 0.5 -30.3609125005
M13 F 0.6 0.6 -30.529955479
M13 F 0.6 0.7 -30.4964197377
M13 F 0.6 0.8 -30.9986096742
M13 F 0.6 0.9 -30.9284059416
M13 F 0.6 1.0 -31.3729046975
M13 F 0.7 0.1 -29.9240874833
M13 F 0.7 0.2 -30.2116094717
M13 F 0.7 0.3 -30.3005107071
M13 F 0.7 0.4 -30.3151324962
M13 F 0.7 0.5 -30.407529097
M13 F 0.7 0.6 -30.7332621627
M13 F 0.7 0.7 -30.6779903215
M13 F 0.7 0.8 -30.4239188748
M13 F 0.7 0.9 -31.1319222697
M13 F 0.7 1.0 -30.9299122627
M13 F 0.8 0.1 -30.382489077
M13 F 0.8 0.2 -30.6553195061
M13 F 0.8 0.3 -30.3746928051
M13 F 0.8 0.4 -30.7414843632
M13 F 0.8 0.5 -30.6901104883
M13 F 0.8 0.6 -31.0017039025
M13 F 0.8 0.7 -31.3231166648
M13 F 0.8 0.8 -31.2009616887
M13 F 0.8 0.9 -30.9076096388
M13 F 0.8 1.0 -30.8915804863
M13 F 0.9 0.1 -30.537660962
M13 F 0.9 0.2 -30.6766393584
M13 F 0.9 0.3 -30.7139506405
M13 F 0.9 0.4 -30.4968448965
M13 F 0.9 0.5 -30.7456217584
M13 F 0.9 0.6 -31.0871165394
M13 F 0.9 0.7 -30.8339327295
M13 F 0.9 0.8 -30.7707512626
M13 F 0.9 0.9 -30.9153931124
M13 F 0.9 1.0 -31.1456177027
M13 F 1.0 0.1 -30.7815297302
M13 F 1.0 0.2 -30.5919253574
M13 F 1.0 0.3 -30.6956573246
M13 F 1.0 0.4 -30.9186894648
M13 F 1.0 0.5 -30.6497604963
M13 F 1.0 0.6 -31.2009950218
M13 F 1.0 0.7 -30.8660461528
M13 F 1.0 0.8 -30.9962206132
M13 F 1.0 0.9 -31.3562261177
M13 F 1.0 1.0 -31.1410521386
M13 T 0.1 0.1 -29.6024407099
M13 T 0.1 0.2 -28.3831532266
M13 T 0.1 0.3 -28.1784325386
M13 T 0.1 0.4 -28.7810395245
M13 T 0.1 0.5 -28.8598962157
M13 T 0.1 0.6 -28.6242418649
M13 T 0.1 0.7 -28.9464867996
M13 T 0.1 0.8 -29.0639651761
M13 T 0.1 0.9 -29.3459742596
M13 T 0.1 1.0 -29.6609670337
M13 T 0.2 0.1 -28.3555907176
M13 T 0.2 0.2 -28.2253156173
M13 T 0.2 0.3 -28.5623592018
M13 T 0.2 0.4 -29.0664740049
M13 T 0.2 0.5 -29.0108831996
M13 T 0.2 0.6 -29.0148046796
M13 T 0.2 0.7 -29.2268746499
M13 T 0.2 0.8 -29.4043102169
M13 T 0.2 0.9 -29.4575507491
M13 T 0.2 1.0 -29.7395194269
M13 T 0.3 0.1 -28.2080918871
M13 T 0.3 0.2 -28.5160243578
M13 T 0.3 0.3 -29.1665834692
M13 T 0.3 0.4 -29.6468057481
M13 T 0.3 0.5 -29.8597324663
M13 T 0.3 0.6 -29.4285674222
M13 T 0.3 0.7 -29.6282483472
M13 T 0.3 0.8 -29.8845136198
M13 T 0.3 0.9 -29.8336485472
M13 T 0.3 1.0 -29.8088736205
M13 T 0.4 0.1 -28.766356756
M13 T 0.4 0.2 -29.3310816519
M13 T 0.4 0.3 -29.7471865589
M13 T 0.4 0.4 -29.9134254852
M13 T 0.4 0.5 -29.8582725257
M13 T 0.4 0.6 -30.1271138315
M13 T 0.4 0.7 -29.9505791152
M13 T 0.4 0.8 -29.75177067
M13 T 0.4 0.9 -29.8368654835
M13 T 0.4 1.0 -29.8961383845
M13 T 0.5 0.1 -29.5499769759
M13 T 0.5 0.2 -30.0447105698
M13 T 0.5 0.3 -30.3037838613
M13 T 0.5 0.4 -30.0877642785
M13 T 0.5 0.5 -30.2511409674
M13 T 0.5 0.6 -29.9929889378
M13 T 0.5 0.7 -30.2133913822
M13 T 0.5 0.8 -29.9477986414
M13 T 0.5 0.9 -30.0266947827
M13 T 0.5 1.0 -30.1005158523
M13 T 0.6 0.1 -30.3551853578
M13 T 0.6 0.2 -30.0333208041
M13 T 0.6 0.3 -30.5115009391
M13 T 0.6 0.4 -30.2534335002
M13 T 0.6 0.5 -30.0636369108
M13 T 0.6 0.6 -30.5234838952
M13 T 0.6 0.7 -30.5919696653
M13 T 0.6 0.8 -30.2834123039
M13 T 0.6 0.9 -30.0017686013
M13 T 0.6 1.0 -30.6544688797
M13 T 0.7 0.1 -30.2604910051
M13 T 0.7 0.2 -30.4062673816
M13 T 0.7 0.3 -30.2857670348
M13 T 0.7 0.4 -30.270709886
M13 T 0.7 0.5 -30.3393636214
M13 T 0.7 0.6 -30.9629949725
M13 T 0.7 0.7 -30.7561077681
M13 T 0.7 0.8 -30.5423080384
M13 T 0.7 0.9 -30.3341471887
M13 T 0.7 1.0 -30.4181766639
M13 T 0.8 0.1 -30.9458110144
M13 T 0.8 0.2 -31.1522514755
M13 T 0.8 0.3 -30.2709969578
M13 T 0.8 0.4 -30.7923018757
M13 T 0.8 0.5 -30.4540042105
M13 T 0.8 0.6 -30.3283197546
M13 T 0.8 0.7 -30.5722013709
M13 T 0.8 0.8 -30.3235416216
M13 T 0.8 0.9 -30.3864792243
M13 T 0.8 1.0 -30.4721928283
M13 T 0.9 0.1 -30.4709566289
M13 T 0.9 0.2 -30.5414232814
M13 T 0.9 0.3 -30.9589729303
M13 T 0.9 0.4 -30.9942137998
M13 T 0.9 0.5 -30.5102676967
M13 T 0.9 0.6 -30.8036229857
M13 T 0.9 0.7 -30.769318047
M13 T 0.9 0.8 -30.1073010522
M13 T 0.9 0.9 -30.5380972901
M13 T 0.9 1.0 -30.6125915849
M13 T 1.0 0.1 -30.475869418
M13 T 1.0 0.2 -30.5712667639
M13 T 1.0 0.3 -30.3740733899
M13 T 1.0 0.4 -31.3497270322
M13 T 1.0 0.5 -30.7146890802
M13 T 1.0 0.6 -31.2391416429
M13 T 1.0 0.7 -30.9062171819
M13 T 1.0 0.8 -30.4853069132
M13 T 1.0 0.9 -30.6994052586
M13 T 1.0 1.0 -31.0685440096
M14 F 0.1 0.1 -28.9844844448
M14 F 0.1 0.2 -28.77045206
M14 F 0.1 0.3 -28.4010056638
M14 F 0.1 0.4 -28.8646333043
M14 F 0.1 0.5 -29.1406450247
M14 F 0.1 0.6 -29.2972070349
M14 F 0.1 0.7 -29.8647414649
M14 F 0.1 0.8 -29.9450596429
M14 F 0.1 0.9 -30.2913660935
M14 F 0.1 1.0 -29.9341424038
M14 F 0.2 0.1 -28.2251857389
M14 F 0.2 0.2 -28.2821063692
M14 F 0.2 0.3 -29.0169987636
M14 F 0.2 0.4 -29.3556259229
M14 F 0.2 0.5 -29.9145536129
M14 F 0.2 0.6 -29.9892170888
M14 F 0.2 0.7 -30.251660962
M14 F 0.2 0.8 -29.8399444646
M14 F 0.2 0.9 -30.4931499297
M14 F 0.2 1.0 -30.0679325376
M14 F 0.3 0.1 -28.3809909406
M14 F 0.3 0.2 -28.8281575327
M14 F 0.3 0.3 -29.3259577412
M14 F 0.3 0.4 -29.6774052714
M14 F 0.3 0.5 -29.8316184392
M14 F 0.3 0.6 -29.9417457691
M14 F 0.3 0.7 -29.6286632422
M14 F 0.3 0.8 -29.6866424418
M14 F 0.3 0.9 -30.4069527949
M14 F 0.3 1.0 -30.0383980175
M14 F 0.4 0.1 -29.0115274344
M14 F 0.4 0.2 -29.4625774502
M14 F 0.4 0.3 -29.8856007983
M14 F 0.4 0.4 -29.871891306
M14 F 0.4 0.5 -30.0409630029
M14 F 0.4 0.6 -30.1317248096
M14 F 0.4 0.7 -30.2900539986
M14 F 0.4 0.8 -30.2752305487
M14 F 0.4 0.9 -30.3422426429
M14 F 0.4 1.0 -30.1010337958
M14 F 0.5 0.1 -29.5417194909
M14 F 0.5 0.2 -30.3006162445
M14 F 0.5 0.3 -29.985867523
M14 F 0.5 0.4 -30.056239001
M14 F 0.5 0.5 -29.8197979043
M14 F 0.5 0.6 -29.912044343
M14 F 0.5 0.7 -30.0973101469
M14 F 0.5 0.8 -30.5101486536
M14 F 0.5 0.9 -30.653371902
M14 F 0.5 1.0 -30.5144376123
M14 F 0.6 0.1 -29.5184969234
M14 F 0.6 0.2 -30.0088559046
M14 F 0.6 0.3 -30.0251716459
M14 F 0.6 0.4 -29.8680376263
M14 F 0.6 0.5 -29.9647018419
M14 F 0.6 0.6 -29.9368871003
M14 F 0.6 0.7 -30.4572144289
M14 F 0.6 0.8 -30.4426952121
M14 F 0.6 0.9 -30.2183736405
M14 F 0.6 1.0 -30.5907882728
M14 F 0.7 0.1 -30.1298726246
M14 F 0.7 0.2 -29.9682522589
M14 F 0.7 0.3 -29.9742320927
M14 F 0.7 0.4 -29.8418119345
M14 F 0.7 0.5 -30.4468183873
M14 F 0.7 0.6 -30.0180017318
M14 F 0.7 0.7 -30.3483886593
M14 F 0.7 0.8 -30.4840069229
M14 F 0.7 0.9 -30.486408635
M14 F 0.7 1.0 -30.2325520294
M14 F 0.8 0.1 -30.1034567068
M14 F 0.8 0.2 -29.9978349826
M14 F 0.8 0.3 -30.0827141623
M14 F 0.8 0.4 -30.0436662943
M14 F 0.8 0.5 -30.1622746556
M14 F 0.8 0.6 -30.3773055672
M14 F 0.8 0.7 -30.4081696311
M14 F 0.8 0.8 -30.4932917714
M14 F 0.8 0.9 -30.663083537
M14 F 0.8 1.0 -30.8191366432
M14 F 0.9 0.1 -29.9412012232
M14 F 0.9 0.2 -30.3142174209
M14 F 0.9 0.3 -30.0821750864
M14 F 0.9 0.4 -30.4998303248
M14 F 0.9 0.5 -30.4326330324
M14 F 0.9 0.6 -30.3028493779
M14 F 0.9 0.7 -30.2558365849
M14 F 0.9 0.8 -30.4068906979
M14 F 0.9 0.9 -30.6399025425
M14 F 0.9 1.0 -30.5521241911
M14 F 1.0 0.1 -30.1676495085
M14 F 1.0 0.2 -30.2855758362
M14 F 1.0 0.3 -30.2438460876
M14 F 1.0 0.4 -30.2799901935
M14 F 1.0 0.5 -30.6166923768
M14 F 1.0 0.6 -30.4485865313
M14 F 1.0 0.7 -30.5227095057
M14 F 1.0 0.8 -30.8279365877
M14 F 1.0 0.9 -30.5906520336
M14 F 1.0 1.0 -30.7328690053
M14 T 0.1 0.1 -29.3422236678
M14 T 0.1 0.2 -28.5629676322
M14 T 0.1 0.3 -28.1508444333
M14 T 0.1 0.4 -28.2696507757
M14 T 0.1 0.5 -28.6921194922
M14 T 0.1 0.6 -28.772622405
M14 T 0.1 0.7 -28.9080336508
M14 T 0.1 0.8 -29.1183729743
M14 T 0.1 0.9 -29.3005700727
M14 T 0.1 1.0 -29.6455703849
M14 T 0.2 0.1 -28.4621539257
M14 T 0.2 0.2 -28.3233824242
M14 T 0.2 0.3 -28.6397505278
M14 T 0.2 0.4 -28.987526803
M14 T 0.2 0.5 -29.1666249193
M14 T 0.2 0.6 -28.9785951756
M14 T 0.2 0.7 -29.3474543835
M14 T 0.2 0.8 -29.3204322503
M14 T 0.2 0.9 -29.3264122085
M14 T 0.2 1.0 -29.5369339931
M14 T 0.3 0.1 -28.0986275487
M14 T 0.3 0.2 -28.737015585
M14 T 0.3 0.3 -29.2677251756
M14 T 0.3 0.4 -30.054261728
M14 T 0.3 0.5 -29.7360989085
M14 T 0.3 0.6 -29.4929728536
M14 T 0.3 0.7 -29.3429270981
M14 T 0.3 0.8 -29.5772470536
M14 T 0.3 0.9 -29.6519344698
M14 T 0.3 1.0 -29.62516108
M14 T 0.4 0.1 -28.7702473372
M14 T 0.4 0.2 -29.4256121615
M14 T 0.4 0.3 -29.5533789372
M14 T 0.4 0.4 -29.653262695
M14 T 0.4 0.5 -29.6556918767
M14 T 0.4 0.6 -29.5630167721
M14 T 0.4 0.7 -29.5726014079
M14 T 0.4 0.8 -29.5887323692
M14 T 0.4 0.9 -29.743467623
M14 T 0.4 1.0 -29.8143821075
M14 T 0.5 0.1 -29.5311454364
M14 T 0.5 0.2 -29.9189767991
M14 T 0.5 0.3 -30.3671340028
M14 T 0.5 0.4 -29.6960570979
M14 T 0.5 0.5 -29.7794923762
M14 T 0.5 0.6 -30.1344611267
M14 T 0.5 0.7 -29.7627026283
M14 T 0.5 0.8 -29.75016786
M14 T 0.5 0.9 -30.1806318123
M14 T 0.5 1.0 -29.7854111584
M14 T 0.6 0.1 -30.0193435197
M14 T 0.6 0.2 -30.2209849104
M14 T 0.6 0.3 -30.090264823
M14 T 0.6 0.4 -29.8913707368
M14 T 0.6 0.5 -30.1202048038
M14 T 0.6 0.6 -29.8290891495
M14 T 0.6 0.7 -29.9478754532
M14 T 0.6 0.8 -29.9490006232
M14 T 0.6 0.9 -29.9201358238
M14 T 0.6 1.0 -30.030063988
M14 T 0.7 0.1 -30.5652721631
M14 T 0.7 0.2 -30.2781177589
M14 T 0.7 0.3 -30.1153789468
M14 T 0.7 0.4 -30.0801628562
M14 T 0.7 0.5 -30.2829037308
M14 T 0.7 0.6 -30.3191242526
M14 T 0.7 0.7 -29.9840678362
M14 T 0.7 0.8 -29.9783394602
M14 T 0.7 0.9 -30.2824608563
M14 T 0.7 1.0 -29.9618800191
M14 T 0.8 0.1 -30.2171619347
M14 T 0.8 0.2 -30.2183434426
M14 T 0.8 0.3 -30.2879252126
M14 T 0.8 0.4 -30.2377499162
M14 T 0.8 0.5 -29.9681486332
M14 T 0.8 0.6 -30.0899641883
M14 T 0.8 0.7 -30.0215410702
M14 T 0.8 0.8 -30.2434954453
M14 T 0.8 0.9 -30.2216735767
M14 T 0.8 1.0 -30.1632727113
M14 T 0.9 0.1 -30.3498363027
M14 T 0.9 0.2 -30.3450492092
M14 T 0.9 0.3 -30.3708691579
M14 T 0.9 0.4 -30.4376959924
M14 T 0.9 0.5 -30.271864315
M14 T 0.9 0.6 -30.2634910142
M14 T 0.9 0.7 -30.2475209896
M14 T 0.9 0.8 -30.1557360132
M14 T 0.9 0.9 -30.1833167221
M14 T 0.9 1.0 -30.188729359
M14 T 1.0 0.1 -30.3300719578
M14 T 1.0 0.2 -30.5214605502
M14 T 1.0 0.3 -30.6013899498
M14 T 1.0 0.4 -30.2571522838
M14 T 1.0 0.5 -30.4741437952
M14 T 1.0 0.6 -30.7265897448
M14 T 1.0 0.7 -30.5477826257
M14 T 1.0 0.8 -30.1900857512
M14 T 1.0 0.9 -30.2917735182
M14 T 1.0 1.0 -30.2545714849
M15 F 0.1 0.1 -29.4280140362
M15 F 0.1 0.2 -27.9164533407
M15 F 0.1 0.3 -28.0241084289
M15 F 0.1 0.4 -28.6461771016
M15 F 0.1 0.5 -29.3501948995
M15 F 0.1 0.6 -29.2062049089
M15 F 0.1 0.7 -29.2500573668
M15 F 0.1 0.8 -29.6139226352
M15 F 0.1 0.9 -29.3429449338
M15 F 0.1 1.0 -29.8091822642
M15 F 0.2 0.1 -27.9442161485
M15 F 0.2 0.2 -28.0770659188
M15 F 0.2 0.3 -28.6547920846
M15 F 0.2 0.4 -29.3786489556
M15 F 0.2 0.5 -29.1155092045
M15 F 0.2 0.6 -29.3921248936
M15 F 0.2 0.7 -29.4016437216
M15 F 0.2 0.8 -29.4777722476
M15 F 0.2 0.9 -29.5623914397
M15 F 0.2 1.0 -30.0887675488
M15 F 0.3 0.1 -27.9986760362
M15 F 0.3 0.2 -28.526159102
M15 F 0.3 0.3 -29.1839931055
M15 F 0.3 0.4 -29.2270786678
M15 F 0.3 0.5 -29.8150389229
M15 F 0.3 0.6 -29.7398856759
M15 F 0.3 0.7 -29.5439450986
M15 F 0.3 0.8 -29.9088237692
M15 F 0.3 0.9 -30.0216545764
M15 F 0.3 1.0 -30.0589602527
M15 F 0.4 0.1 -28.7638233726
M15 F 0.4 0.2 -29.1398935808
M15 F 0.4 0.3 -29.3600076302
M15 F 0.4 0.4 -29.5424005166
M15 F 0.4 0.5 -29.9535514902
M15 F 0.4 0.6 -29.6530967312
M15 F 0.4 0.7 -29.6207646932
M15 F 0.4 0.8 -29.9197465518
M15 F 0.4 0.9 -30.2412744759
M15 F 0.4 1.0 -30.2918966144
M15 F 0.5 0.1 -29.2478917028
M15 F 0.5 0.2 -29.6702524145
M15 F 0.5 0.3 -29.8263152794
M15 F 0.5 0.4 -29.6792406003
M15 F 0.5 0.5 -30.0765702112
M15 F 0.5 0.6 -29.7445688254
M15 F 0.5 0.7 -30.3735031601
M15 F 0.5 0.8 -30.1651509292
M15 F 0.5 0.9 -29.953117914
M15 F 0.5 1.0 -30.0458114812
M15 F 0.6 0.1 -30.0626662475
M15 F 0.6 0.2 -29.9781875956
M15 F 0.6 0.3 -29.9061562907
M15 F 0.6 0.4 -30.3593510334
M15 F 0.6 0.5 -30.649246717
M15 F 0.6 0.6 -30.2991577275
M15 F 0.6 0.7 -30.360331587
M15 F 0.6 0.8 -30.6551219615
M15 F 0.6 0.9 -30.3860070742
M15 F 0.6 1.0 -30.3987174347
M15 F 0.7 0.1 -30.1511088412
M15 F 0.7 0.2 -29.9655457076
M15 F 0.7 0.3 -30.0125543902
M15 F 0.7 0.4 -30.3274343672
M15 F 0.7 0.5 -30.3672369368
M15 F 0.7 0.6 -30.4776235595
M15 F 0.7 0.7 -30.2019938638
M15 F 0.7 0.8 -30.2094833195
M15 F 0.7 0.9 -30.4940542802
M15 F 0.7 1.0 -30.2784373932
M15 F 0.8 0.1 -29.9969351939
M15 F 0.8 0.2 -30.0428811026
M15 F 0.8 0.3 -30.1914763138
M15 F 0.8 0.4 -30.3789166727
M15 F 0.8 0.5 -30.258106272
M15 F 0.8 0.6 -30.7705081625
M15 F 0.8 0.7 -30.7337772897
M15 F 0.8 0.8 -30.4928235144
M15 F 0.8 0.9 -30.8619045156
M15 F 0.8 1.0 -30.715008139
M15 F 0.9 0.1 -30.2834245196
M15 F 0.9 0.2 -30.4658108282
M15 F 0.9 0.3 -30.2452923675
M15 F 0.9 0.4 -30.560083588
M15 F 0.9 0.5 -30.4687840144
M15 F 0.9 0.6 -30.4647265678
M15 F 0.9 0.7 -30.3938189061
M15 F 0.9 0.8 -30.7850984075
M15 F 0.9 0.9 -30.8246583522
M15 F 0.9 1.0 -30.9429202977
M15 F 1.0 0.1 -30.5844703575
M15 F 1.0 0.2 -30.6873225235
M15 F 1.0 0.3 -30.5159171658
M15 F 1.0 0.4 -30.2095100128
M15 F 1.0 0.5 -30.6770505036
M15 F 1.0 0.6 -30.5634898155
M15 F 1.0 0.7 -30.328284234
M15 F 1.0 0.8 -30.9001297961
M15 F 1.0 0.9 -30.669022647
M15 F 1.0 1.0 -30.80165159
M15 T 0.1 0.1 -29.3154853478
M15 T 0.1 0.2 -28.2277975248
M15 T 0.1 0.3 -27.9987218791
M15 T 0.1 0.4 -28.0476409007
M15 T 0.1 0.5 -28.3450559467
M15 T 0.1 0.6 -28.4214138604
M15 T 0.1 0.7 -28.6452917246
M15 T 0.1 0.8 -28.7766874012
M15 T 0.1 0.9 -29.1871231008
M15 T 0.1 1.0 -29.5500212237
M15 T 0.2 0.1 -28.1801565954
M15 T 0.2 0.2 -28.2789952523
M15 T 0.2 0.3 -28.4534603555
M15 T 0.2 0.4 -28.5400784774
M15 T 0.2 0.5 -28.5830188445
M15 T 0.2 0.6 -28.6580260998
M15 T 0.2 0.7 -28.7888538447
M15 T 0.2 0.8 -29.0934919676
M15 T 0.2 0.9 -29.3696090262
M15 T 0.2 1.0 -29.5958110066
M15 T 0.3 0.1 -28.2261756636
M15 T 0.3 0.2 -28.6234980979
M15 T 0.3 0.3 -28.8488312275
M15 T 0.3 0.4 -28.8717566517
M15 T 0.3 0.5 -28.8243749267
M15 T 0.3 0.6 -28.8799061585
M15 T 0.3 0.7 -29.0440702162
M15 T 0.3 0.8 -29.3816718683
M15 T 0.3 0.9 -29.6506250854
M15 T 0.3 1.0 -29.7259336145
M15 T 0.4 0.1 -28.7552833916
M15 T 0.4 0.2 -28.9655289674
M15 T 0.4 0.3 -29.11592251
M15 T 0.4 0.4 -29.1261700264
M15 T 0.4 0.5 -29.3797841796
M15 T 0.4 0.6 -29.0556019461
M15 T 0.4 0.7 -29.3246930601
M15 T 0.4 0.8 -29.217317533
M15 T 0.4 0.9 -29.5496194692
M15 T 0.4 1.0 -29.7268524305
M15 T 0.5 0.1 -29.2956976657
M15 T 0.5 0.2 -29.2727186686
M15 T 0.5 0.3 -29.3473500035
M15 T 0.5 0.4 -29.4283581498
M15 T 0.5 0.5 -29.540570781
M15 T 0.5 0.6 -29.6364405595
M15 T 0.5 0.7 -29.5694778951
M15 T 0.5 0.8 -29.9758183324
M15 T 0.5 0.9 -29.6192194768
M15 T 0.5 1.0 -29.6189276931
M15 T 0.6 0.1 -29.4685832909
M15 T 0.6 0.2 -29.6082897093
M15 T 0.6 0.3 -29.5851114013
M15 T 0.6 0.4 -29.6751309681
M15 T 0.6 0.5 -29.646993705
M15 T 0.6 0.6 -29.8454353039
M15 T 0.6 0.7 -29.6960757513
M15 T 0.6 0.8 -29.7385615059
M15 T 0.6 0.9 -29.9104393182
M15 T 0.6 1.0 -29.7633010329
M15 T 0.7 0.1 -29.8548193923
M15 T 0.7 0.2 -30.0520481798
M15 T 0.7 0.3 -29.8114422934
M15 T 0.7 0.4 -29.9547709111
M15 T 0.7 0.5 -29.9691356935
M15 T 0.7 0.6 -30.2837544126
M15 T 0.7 0.7 -30.1246327695
M15 T 0.7 0.8 -30.4238841095
M15 T 0.7 0.9 -29.9894982711
M15 T 0.7 1.0 -30.020761586
M15 T 0.8 0.1 -29.7555914314
M15 T 0.8 0.2 -29.98966486
M15 T 0.8 0.3 -29.9608567078
M15 T 0.8 0.4 -30.0639627196
M15 T 0.8 0.5 -30.1147695333
M15 T 0.8 0.6 -30.0721888877
M15 T 0.8 0.7 -30.2106144603
M15 T 0.8 0.8 -30.2048204454
M15 T 0.8 0.9 -30.1725525465
M15 T 0.8 1.0 -30.0940937757
M15 T 0.9 0.1 -30.0589170431
M15 T 0.9 0.2 -30.0293881162
M15 T 0.9 0.3 -30.1692950855
M15 T 0.9 0.4 -30.1174750803
M15 T 0.9 0.5 -30.1183591412
M15 T 0.9 0.6 -30.4971718059
M15 T 0.9 0.7 -30.1552095393
M15 T 0.9 0.8 -30.3770404973
M15 T 0.9 0.9 -30.2788253695
M15 T 0.9 1.0 -30.4833693719
M15 T 1.0 0.1 -30.1362281997
M15 T 1.0 0.2 -30.1912015164
M15 T 1.0 0.3 -30.270318942
M15 T 1.0 0.4 -30.4061389147
M15 T 1.0 0.5 -30.2968873859
M15 T 1.0 0.6 -30.3879446524
M15 T 1.0 0.7 -30.4401237106
M15 T 1.0 0.8 -30.3795197843
M15 T 1.0 0.9 -30.3098290136
M15 T 1.0 1.0 -30.1764379298
M16 F 0.1 0.1 -29.3998641686
M16 F 0.1 0.2 -28.6301406322
M16 F 0.1 0.3 -28.1035107203
M16 F 0.1 0.4 -28.1654411224
M16 F 0.1 0.5 -28.2708255238
M16 F 0.1 0.6 -28.4042164697
M16 F 0.1 0.7 -28.6272157354
M16 F 0.1 0.8 -28.7587434907
M16 F 0.1 0.9 -29.0164868685
M16 F 0.1 1.0 -29.216004602
M16 F 0.2 0.1 -28.3455232271
M16 F 0.2 0.2 -27.9132063761
M16 F 0.2 0.3 -28.0694076543
M16 F 0.2 0.4 -28.2781003276
M16 F 0.2 0.5 -28.5250742188
M16 F 0.2 0.6 -28.7427631394
M16 F 0.2 0.7 -28.8783959791
M16 F 0.2 0.8 -29.3295502994
M16 F 0.2 0.9 -29.3967539772
M16 F 0.2 1.0 -29.5717292374
M16 F 0.3 0.1 -27.837742813
M16 F 0.3 0.2 -28.0760172821
M16 F 0.3 0.3 -28.3868219829
M16 F 0.3 0.4 -28.717242318
M16 F 0.3 0.5 -29.0379929958
M16 F 0.3 0.6 -29.3174762795
M16 F 0.3 0.7 -29.4825635809
M16 F 0.3 0.8 -29.566884068
M16 F 0.3 0.9 -29.7384424935
M16 F 0.3 1.0 -29.9159270625
M16 F 0.4 0.1 -28.2091941842
M16 F 0.4 0.2 -28.5903229699
M16 F 0.4 0.3 -28.8809764179
M16 F 0.4 0.4 -29.2779238898
M16 F 0.4 0.5 -29.5908407328
M16 F 0.4 0.6 -29.8459983521
M16 F 0.4 0.7 -29.7217128324
M16 F 0.4 0.8 -29.8611923529
M16 F 0.4 0.9 -29.946236991
M16 F 0.4 1.0 -30.0785466611
M16 F 0.5 0.1 -28.9850463218
M16 F 0.5 0.2 -29.2639066281
M16 F 0.5 0.3 -29.5648581009
M16 F 0.5 0.4 -29.6561023381
M16 F 0.5 0.5 -29.7212291445
M16 F 0.5 0.6 -30.1404673034
M16 F 0.5 0.7 -29.936693809
M16 F 0.5 0.8 -30.3417050198
M16 F 0.5 0.9 -30.3463873425
M16 F 0.5 1.0 -30.1786539015
M16 F 0.6 0.1 -29.5873834486
M16 F 0.6 0.2 -29.6984913689
M16 F 0.6 0.3 -29.7206422658
M16 F 0.6 0.4 -29.7727137474
M16 F 0.6 0.5 -29.9492083773
M16 F 0.6 0.6 -30.23680679
M16 F 0.6 0.7 -30.1018696943
M16 F 0.6 0.8 -30.2093952658
M16 F 0.6 0.9 -30.3524699695
M16 F 0.6 1.0 -30.3901145799
M16 F 0.7 0.1 -29.7147358052
M16 F 0.7 0.2 -30.1747280371
M16 F 0.7 0.3 -29.8972524485
M16 F 0.7 0.4 -30.1739857032
M16 F 0.7 0.5 -30.2741982949
M16 F 0.7 0.6 -30.2007499068
M16 F 0.7 0.7 -30.3291347269
M16 F 0.7 0.8 -30.4956286551
M16 F 0.7 0.9 -30.7232566586
M16 F 0.7 1.0 -30.5051317283
M16 F 0.8 0.1 -29.9490639188
M16 F 0.8 0.2 -29.8991763305
M16 F 0.8 0.3 -30.2571622756
M16 F 0.8 0.4 -30.4882084986
M16 F 0.8 0.5 -30.1681512155
M16 F 0.8 0.6 -30.1713384369
M16 F 0.8 0.7 -30.6206350776
M16 F 0.8 0.8 -30.568423206
M16 F 0.8 0.9 -30.6736380413
M16 F 0.8 1.0 -30.7724530852
M16 F 0.9 0.1 -30.0275733909
M16 F 0.9 0.2 -30.4904262925
M16 F 0.9 0.3 -30.3015768122
M16 F 0.9 0.4 -30.4842864472
M16 F 0.9 0.5 -30.4318959554
M16 F 0.9 0.6 -30.5437114238
M16 F 0.9 0.7 -30.5156454529
M16 F 0.9 0.8 -30.7482902508
M16 F 0.9 0.9 -30.7181321242
M16 F 0.9 1.0 -30.9927505618
M16 F 1.0 0.1 -30.342700147
M16 F 1.0 0.2 -30.4862188848
M16 F 1.0 0.3 -30.5095339021
M16 F 1.0 0.4 -30.5252114755
M16 F 1.0 0.5 -30.6579624989
M16 F 1.0 0.6 -30.6661539618
M16 F 1.0 0.7 -30.8207572517
M16 F 1.0 0.8 -30.9186777544
M16 F 1.0 0.9 -30.953430451
M16 F 1.0 1.0 -30.9885054289
M16 T 0.1 0.1 -29.2313627027
M16 T 0.1 0.2 -28.3772563324
M16 T 0.1 0.3 -27.8990585397
M16 T 0.1 0.4 -27.7794205923
M16 T 0.1 0.5 -27.7857575888
M16 T 0.1 0.6 -27.9606543854
M16 T 0.1 0.7 -28.243641948
M16 T 0.1 0.8 -28.7427949606
M16 T 0.1 0.9 -28.9295362633
M16 T 0.1 1.0 -29.38528328
M16 T 0.2 0.1 -28.1811668104
M16 T 0.2 0.2 -27.8484807371
M16 T 0.2 0.3 -27.9154298347
M16 T 0.2 0.4 -28.0265404465
M16 T 0.2 0.5 -28.171308325
M16 T 0.2 0.6 -28.3821800493
M16 T 0.2 0.7 -28.5887353744
M16 T 0.2 0.8 -28.9455683606
M16 T 0.2 0.9 -29.1479625716
M16 T 0.2 1.0 -29.2930372184
M16 T 0.3 0.1 -27.8666192472
M16 T 0.3 0.2 -28.043042897
M16 T 0.3 0.3 -28.3036461972
M16 T 0.3 0.4 -28.603390036
M16 T 0.3 0.5 -28.8203210726
M16 T 0.3 0.6 -28.9153238557
M16 T 0.3 0.7 -29.027545182
M16 T 0.3 0.8 -29.0899534678
M16 T 0.3 0.9 -29.2027307451
M16 T 0.3 1.0 -29.4093104446
M16 T 0.4 0.1 -28.1950158388
M16 T 0.4 0.2 -28.6639829347
M16 T 0.4 0.3 -29.0663719694
M16 T 0.4 0.4 -29.1865462749
M16 T 0.4 0.5 -29.3810599142
M16 T 0.4 0.6 -29.4059690983
M16 T 0.4 0.7 -29.3017137632
M16 T 0.4 0.8 -29.4708560813
M16 T 0.4 0.9 -29.3164877928
M16 T 0.4 1.0 -29.4297401959
M16 T 0.5 0.1 -29.022795838
M16 T 0.5 0.2 -29.4117558682
M16 T 0.5 0.3 -29.8376129561
M16 T 0.5 0.4 -29.7013122702
M16 T 0.5 0.5 -29.5964778848
M16 T 0.5 0.6 -29.5891144213
M16 T 0.5 0.7 -29.4697618521
M16 T 0.5 0.8 -29.4466380335
M16 T 0.5 0.9 -29.4653776748
M16 T 0.5 1.0 -29.4781405369
M16 T 0.6 0.1 -29.6259361477
M16 T 0.6 0.2 -29.8009871881
M16 T 0.6 0.3 -29.8595491115
M16 T 0.6 0.4 -30.2286862586
M16 T 0.6 0.5 -29.7997564594
M16 T 0.6 0.6 -29.7386775528
M16 T 0.6 0.7 -29.8235575374
M16 T 0.6 0.8 -29.6420056254
M16 T 0.6 0.9 -29.591794303
M16 T 0.6 1.0 -29.6283391034
M16 T 0.7 0.1 -29.9421444212
M16 T 0.7 0.2 -29.8702941961
M16 T 0.7 0.3 -30.0960037512
M16 T 0.7 0.4 -29.8916809382
M16 T 0.7 0.5 -30.0916573706
M16 T 0.7 0.6 -30.0263395364
M16 T 0.7 0.7 -29.9455704675
M16 T 0.7 0.8 -29.8238580338
M16 T 0.7 0.9 -29.8926515608
M16 T 0.7 1.0 -29.7706908658
M16 T 0.8 0.1 -30.0797897135
M16 T 0.8 0.2 -30.026424282
M16 T 0.8 0.3 -29.9673421665
M16 T 0.8 0.4 -30.1783233556
M16 T 0.8 0.5 -30.2281898131
M16 T 0.8 0.6 -30.1617418933
M16 T 0.8 0.7 -30.225827635
M16 T 0.8 0.8 -30.175404367
M16 T 0.8 0.9 -29.971343161
M16 T 0.8 1.0 -29.8692607111
M16 T 0.9 0.1 -30.3686502023
M16 T 0.9 0.2 -30.4619425951
M16 T 0.9 0.3 -30.3611905847
M16 T 0.9 0.4 -30.3442499284
M16 T 0.9 0.5 -30.3539567362
M16 T 0.9 0.6 -30.3692082017
M16 T 0.9 0.7 -30.3619099822
M16 T 0.9 0.8 -30.1999645167
M16 T 0.9 0.9 -30.0038029665
M16 T 0.9 1.0 -30.2255346618
M16 T 1.0 0.1 -30.5175885662
M16 T 1.0 0.2 -30.3492980399
M16 T 1.0 0.3 -30.5123888614
M16 T 1.0 0.4 -30.3999174777
M16 T 1.0 0.5 -30.3903609667
M16 T 1.0 0.6 -30.4477459835
M16 T 1.0 0.7 -30.5067487959
M16 T 1.0 0.8 -30.4696614294
M16 T 1.0 0.9 -30.4103580398
M16 T 1.0 1.0 -30.4468457384
M17 F 0.1 0.1 -29.522068209
M17 F 0.1 0.2 -28.4198268899
M17 F 0.1 0.3 -28.0974601128
M17 F 0.1 0.4 -28.0654457182
M17 F 0.1 0.5 -28.0741003003
M17 F 0.1 0.6 -28.2814569925
M17 F 0.1 0.7 -28.4500235984
M17 F 0.1 0.8 -28.7432237407
M17 F 0.1 0.9 -28.8847086136
M17 F 0.1 1.0 -29.0833543039
M17 F 0.2 0.1 -28.1860824089
M17 F 0.2 0.2 -27.6800345683
M17 F 0.2 0.3 -27.9376415632
M17 F 0.2 0.4 -28.1904353616
M17 F 0.2 0.5 -28.386890323
M17 F 0.2 0.6 -28.6633986944
M17 F 0.2 0.7 -28.9494595795
M17 F 0.2 0.8 -29.1378032915
M17 F 0.2 0.9 -29.3156509997
M17 F 0.2 1.0 -29.4853391871
M17 F 0.3 0.1 -27.8353686006
M17 F 0.3 0.2 -27.9772355045
M17 F 0.3 0.3 -28.3210815595
M17 F 0.3 0.4 -28.6443373714
M17 F 0.3 0.5 -29.0063330063
M17 F 0.3 0.6 -29.2095618455
M17 F 0.3 0.7 -29.4330167065
M17 F 0.3 0.8 -29.5498473468
M17 F 0.3 0.9 -29.7082707324
M17 F 0.3 1.0 -29.76277853
M17 F 0.4 0.1 -28.1423690469
M17 F 0.4 0.2 -28.5986699717
M17 F 0.4 0.3 -29.0043425089
M17 F 0.4 0.4 -29.2692830691
M17 F 0.4 0.5 -29.6444903594
M17 F 0.4 0.6 -29.5837453369
M17 F 0.4 0.7 -29.7757962219
M17 F 0.4 0.8 -29.9027454133
M17 F 0.4 0.9 -29.845561576
M17 F 0.4 1.0 -29.9300919107
M17 F 0.5 0.1 -28.9949084581
M17 F 0.5 0.2 -29.1835292452
M17 F 0.5 0.3 -29.734993084
M17 F 0.5 0.4 -29.6604285034
M17 F 0.5 0.5 -29.7281763092
M17 F 0.5 0.6 -29.8442329592
M17 F 0.5 0.7 -29.9130003176
M17 F 0.5 0.8 -29.9249108297
M17 F 0.5 0.9 -29.9374932859
M17 F 0.5 1.0 -30.1227386315
M17 F 0.6 0.1 -29.5812495874
M17 F 0.6 0.2 -29.6628542739
M17 F 0.6 0.3 -29.9530399593
M17 F 0.6 0.4 -29.836374104
M17 F 0.6 0.5 -29.9267131407
M17 F 0.6 0.6 -30.0120255249
M17 F 0.6 0.7 -29.9809137592
M17 F 0.6 0.8 -30.0215391396
M17 F 0.6 0.9 -30.3332756852
M17 F 0.6 1.0 -30.3466373322
M17 F 0.7 0.1 -29.7348778935
M17 F 0.7 0.2 -29.8234052773
M17 F 0.7 0.3 -29.9293289688
M17 F 0.7 0.4 -29.9911717689
M17 F 0.7 0.5 -30.1071426335
M17 F 0.7 0.6 -30.0784556114
M17 F 0.7 0.7 -30.0268145033
M17 F 0.7 0.8 -30.1384737751
M17 F 0.7 0.9 -30.3689927262
M17 F 0.7 1.0 -30.4035060445
M17 F 0.8 0.1 -29.8913050784
M17 F 0.8 0.2 -29.9863501814
M17 F 0.8 0.3 -30.1474273058
M17 F 0.8 0.4 -30.0268198611
M17 F 0.8 0.5 -30.2774606919
M17 F 0.8 0.6 -30.5828800009
M17 F 0.8 0.7 -30.3846654153
M17 F 0.8 0.8 -30.6703170874
M17 F 0.8 0.9 -30.5757196444
M17 F 0.8 1.0 -30.8501348513
M17 F 0.9 0.1 -30.05185785
M17 F 0.9 0.2 -30.1814250714
M17 F 0.9 0.3 -30.2620651955
M17 F 0.9 0.4 -30.4080143812
M17 F 0.9 0.5 -30.4021920633
M17 F 0.9 0.6 -30.3319659549
M17 F 0.9 0.7 -30.4512864038
M17 F 0.9 0.8 -30.3945327518
M17 F 0.9 0.9 -30.7718121845
M17 F 0.9 1.0 -30.5525009631
M17 F 1.0 0.1 -30.0831089154
M17 F 1.0 0.2 -30.1128568407
M17 F 1.0 0.3 -30.3636503487
M17 F 1.0 0.4 -30.3566216074
M17 F 1.0 0.5 -30.4915982697
M17 F 1.0 0.6 -30.3566184165
M17 F 1.0 0.7 -30.6543824568
M17 F 1.0 0.8 -30.6487708251
M17 F 1.0 0.9 -30.7013644041
M17 F 1.0 1.0 -30.6950886227
M17 T 0.1 0.1 -29.4812406985
M17 T 0.1 0.2 -28.3189027614
M17 T 0.1 0.3 -27.8670514419
M17 T 0.1 0.4 -27.7922670952
M17 T 0.1 0.5 -27.6944549046
M17 T 0.1 0.6 -27.9351864915
M17 T 0.1 0.7 -28.2892914093
M17 T 0.1 0.8 -28.6689325515
M17 T 0.1 0.9 -29.1330870669
M17 T 0.1 1.0 -29.3609536146
M17 T 0.2 0.1 -27.8147304966
M17 T 0.2 0.2 -27.8171445198
M17 T 0.2 0.3 -27.8428374919
M17 T 0.2 0.4 -27.9699202235
M17 T 0.2 0.5 -28.2018048512
M17 T 0.2 0.6 -28.3817830904
M17 T 0.2 0.7 -28.8421523041
M17 T 0.2 0.8 -29.0085113545
M17 T 0.2 0.9 -29.3871950704
M17 T 0.2 1.0 -29.7756832157
M17 T 0.3 0.1 -27.7073136661
M17 T 0.3 0.2 -27.91383797
M17 T 0.3 0.3 -28.1971522834
M17 T 0.3 0.4 -28.5747714804
M17 T 0.3 0.5 -28.9407558808
M17 T 0.3 0.6 -28.983150871
M17 T 0.3 0.7 -29.2248711894
M17 T 0.3 0.8 -29.3659990443
M17 T 0.3 0.9 -29.6534765549
M17 T 0.3 1.0 -29.7985955068
M17 T 0.4 0.1 -28.1263073501
M17 T 0.4 0.2 -28.5570547422
M17 T 0.4 0.3 -29.0322103497
M17 T 0.4 0.4 -29.15012985
M17 T 0.4 0.5 -29.221434223
M17 T 0.4 0.6 -29.3605746399
M17 T 0.4 0.7 -29.5263230946
M17 T 0.4 0.8 -29.5178615225
M17 T 0.4 0.9 -29.5919413647
M17 T 0.4 1.0 -29.7932067116
M17 T 0.5 0.1 -29.0863468428
M17 T 0.5 0.2 -29.2495439929
M17 T 0.5 0.3 -29.5210677999
M17 T 0.5 0.4 -29.8605842844
M17 T 0.5 0.5 -29.6611678172
M17 T 0.5 0.6 -29.6667989049
M17 T 0.5 0.7 -29.672493579
M17 T 0.5 0.8 -29.7732639204
M17 T 0.5 0.9 -29.9317101117
M17 T 0.5 1.0 -29.8262092424
M17 T 0.6 0.1 -29.5392551119
M17 T 0.6 0.2 -29.6752936818
M17 T 0.6 0.3 -29.6167533981
M17 T 0.6 0.4 -29.7410771243
M17 T 0.6 0.5 -29.9126115757
M17 T 0.6 0.6 -29.9302348347
M17 T 0.6 0.7 -29.9954038826
M17 T 0.6 0.8 -30.0344294053
M17 T 0.6 0.9 -29.9576836059
M17 T 0.6 1.0 -30.086679
M17 T 0.7 0.1 -29.7201187646
M17 T 0.7 0.2 -29.7565193768
M17 T 0.7 0.3 -29.871784946
M17 T 0.7 0.4 -29.8962007965
M17 T 0.7 0.5 -30.0451681544
M17 T 0.7 0.6 -30.0515732625
M17 T 0.7 0.7 -30.1046198459
M17 T 0.7 0.8 -30.1778947089
M17 T 0.7 0.9 -30.2294372888
M17 T 0.7 1.0 -30.0996356249
M17 T 0.8 0.1 -29.755249696
M17 T 0.8 0.2 -29.9371531308
M17 T 0.8 0.3 -29.8738305876
M17 T 0.8 0.4 -30.1662092079
M17 T 0.8 0.5 -30.1926976681
M17 T 0.8 0.6 -30.2569159098
M17 T 0.8 0.7 -30.2232419244
M17 T 0.8 0.8 -30.2131708861
M17 T 0.8 0.9 -30.3793149714
M17 T 0.8 1.0 -30.4701877725
M17 T 0.9 0.1 -30.0705221376
M17 T 0.9 0.2 -30.1901629314
M17 T 0.9 0.3 -30.0198220537
M17 T 0.9 0.4 -30.2703630569
M17 T 0.9 0.5 -30.3600482563
M17 T 0.9 0.6 -30.3648312081
M17 T 0.9 0.7 -30.4432982737
M17 T 0.9 0.8 -30.2830713517
M17 T 0.9 0.9 -30.5081327175
M17 T 0.9 1.0 -30.4239312233
M17 T 1.0 0.1 -30.2501865452
M17 T 1.0 0.2 -30.2074395415
M17 T 1.0 0.3 -30.1596091394
M17 T 1.0 0.4 -30.4091521251
M17 T 1.0 0.5 -30.4503923811
M17 T 1.0 0.6 -30.5231719238
M17 T 1.0 0.7 -30.4642171639
M17 T 1.0 0.8 -30.3397165776
M17 T 1.0 0.9 -30.4147009612
M17 T 1.0 1.0 -30.3405832721
M18 F 0.1 0.1 -29.3675124764
M18 F 0.1 0.2 -28.2278637669
M18 F 0.1 0.3 -27.6563346606
M18 F 0.1 0.4 -27.5552127291
M18 F 0.1 0.5 -27.7454247777
M18 F 0.1 0.6 -27.9154715872
M18 F 0.1 0.7 -28.195717283
M18 F 0.1 0.8 -28.5247360734
M18 F 0.1 0.9 -28.8068874225
M18 F 0.1 1.0 -29.1748369742
M18 F 0.2 0.1 -27.7518109068
M18 F 0.2 0.2 -27.4232755139
M18 F 0.2 0.3 -27.5224885902
M18 F 0.2 0.4 -27.7922996396
M18 F 0.2 0.5 -28.1535892759
M18 F 0.2 0.6 -28.5762709852
M18 F 0.2 0.7 -28.9874434909
M18 F 0.2 0.8 -29.2707574589
M18 F 0.2 0.9 -29.5322581568
M18 F 0.2 1.0 -29.8075783929
M18 F 0.3 0.1 -27.3027397933
M18 F 0.3 0.2 -27.5889127561
M18 F 0.3 0.3 -28.0047046854
M18 F 0.3 0.4 -28.5243226013
M18 F 0.3 0.5 -28.9538948782
M18 F 0.3 0.6 -29.3118078433
M18 F 0.3 0.7 -29.5766274955
M18 F 0.3 0.8 -29.9036850717
M18 F 0.3 0.9 -30.0050890494
M18 F 0.3 1.0 -30.1025954247
M18 F 0.4 0.1 -27.9828842528
M18 F 0.4 0.2 -28.5833657836
M18 F 0.4 0.3 -29.179357077
M18 F 0.4 0.4 -29.5230771982
M18 F 0.4 0.5 -29.7141180053
M18 F 0.4 0.6 -29.9089651822
M18 F 0.4 0.7 -29.980140175
M18 F 0.4 0.8 -30.1598672187
M18 F 0.4 0.9 -30.3211529557
M18 F 0.4 1.0 -30.4345568999
M18 F 0.5 0.1 -29.1507245559
M18 F 0.5 0.2 -29.7039523031
M18 F 0.5 0.3 -29.8532316538
M18 F 0.5 0.4 -29.8955274743
M18 F 0.5 0.5 -30.0124539017
M18 F 0.5 0.6 -30.1153347513
M18 F 0.5 0.7 -30.6297174994
M18 F 0.5 0.8 -30.5101322723
M18 F 0.5 0.9 -30.6056557929
M18 F 0.5 1.0 -30.7264176539
M18 F 0.6 0.1 -29.8508299869
M18 F 0.6 0.2 -29.9131968135
M18 F 0.6 0.3 -29.9589337356
M18 F 0.6 0.4 -30.1269505747
M18 F 0.6 0.5 -30.3796298512
M18 F 0.6 0.6 -30.4958932957
M18 F 0.6 0.7 -30.6005541015
M18 F 0.6 0.8 -30.8004341949
M18 F 0.6 0.9 -30.7987450346
M18 F 0.6 1.0 -30.9028973748
M18 F 0.7 0.1 -29.9554920422
M18 F 0.7 0.2 -30.0168999781
M18 F 0.7 0.3 -30.375573097
M18 F 0.7 0.4 -30.4330326116
M18 F 0.7 0.5 -30.5236786564
M18 F 0.7 0.6 -30.7332755947
M18 F 0.7 0.7 -31.0740203507
M18 F 0.7 0.8 -30.8852660485
M18 F 0.7 0.9 -30.934786964
M18 F 0.7 1.0 -31.0742045793
M18 F 0.8 0.1 -30.2283851983
M18 F 0.8 0.2 -30.4243192919
M18 F 0.8 0.3 -30.3152436834
M18 F 0.8 0.4 -30.6663323824
M18 F 0.8 0.5 -30.8504503907
M18 F 0.8 0.6 -31.0551728123
M18 F 0.8 0.7 -31.05586858
M18 F 0.8 0.8 -31.1810464753
M18 F 0.8 0.9 -30.9776122624
M18 F 0.8 1.0 -31.0159011311
M18 F 0.9 0.1 -30.6841975171
M18 F 0.9 0.2 -30.7202029477
M18 F 0.9 0.3 -30.966274606
M18 F 0.9 0.4 -31.1410537193
M18 F 0.9 0.5 -31.1542471389
M18 F 0.9 0.6 -31.1965462263
M18 F 0.9 0.7 -31.2609240602
M18 F 0.9 0.8 -31.1007710121
M18 F 0.9 0.9 -31.2003382403
M18 F 0.9 1.0 -31.1720441281
M18 F 1.0 0.1 -30.9550484462
M18 F 1.0 0.2 -30.9328003676
M18 F 1.0 0.3 -31.110319795
M18 F 1.0 0.4 -31.2357078804
M18 F 1.0 0.5 -31.1970530421
M18 F 1.0 0.6 -30.9882609192
M18 F 1.0 0.7 -31.4800103835
M18 F 1.0 0.8 -31.1002038653
M18 F 1.0 0.9 -31.5808515126
M18 F 1.0 1.0 -31.2802510171
M18 T 0.1 0.1 -29.2448837858
M18 T 0.1 0.2 -28.0616146353
M18 T 0.1 0.3 -27.5639567842
M18 T 0.1 0.4 -27.4348579685
M18 T 0.1 0.5 -27.579349699
M18 T 0.1 0.6 -27.9134011615
M18 T 0.1 0.7 -28.35565541
M18 T 0.1 0.8 -28.9310538818
M18 T 0.1 0.9 -29.262498365
M18 T 0.1 1.0 -29.6087093091
M18 T 0.2 0.1 -27.7255517581
M18 T 0.2 0.2 -27.3732766629
M18 T 0.2 0.3 -27.4376431716
M18 T 0.2 0.4 -27.7532622105
M18 T 0.2 0.5 -28.1081461614
M18 T 0.2 0.6 -28.5673406281
M18 T 0.2 0.7 -29.013302765
M18 T 0.2 0.8 -29.4276344985
M18 T 0.2 0.9 -29.8679328097
M18 T 0.2 1.0 -30.2539433333
M18 T 0.3 0.1 -27.2709347867
M18 T 0.3 0.2 -27.6058414905
M18 T 0.3 0.3 -28.0512676008
M18 T 0.3 0.4 -28.604383374
M18 T 0.3 0.5 -29.1221875708
M18 T 0.3 0.6 -29.5453805064
M18 T 0.3 0.7 -29.6817348761
M18 T 0.3 0.8 -29.9958782572
M18 T 0.3 0.9 -30.1657706271
M18 T 0.3 1.0 -30.4444756508
M18 T 0.4 0.1 -27.9853919411
M18 T 0.4 0.2 -28.6354279777
M18 T 0.4 0.3 -29.2222855692
M18 T 0.4 0.4 -29.7366510598
M18 T 0.4 0.5 -29.8278379578
M18 T 0.4 0.6 -29.9570465442
M18 T 0.4 0.7 -30.1124101947
M18 T 0.4 0.8 -30.2636230496
M18 T 0.4 0.9 -30.3001068101
M18 T 0.4 1.0 -30.5185986656
M18 T 0.5 0.1 -29.2941246267
M18 T 0.5 0.2 -29.9903639055
M18 T 0.5 0.3 -30.1638811653
M18 T 0.5 0.4 -30.1242445949
M18 T 0.5 0.5 -30.1058970504
M18 T 0.5 0.6 -30.2790005137
M18 T 0.5 0.7 -30.38210769
M18 T 0.5 0.8 -30.543760825
M18 T 0.5 0.9 -30.5822210727
M18 T 0.5 1.0 -30.6310092509
M18 T 0.6 0.1 -29.9614306471
M18 T 0.6 0.2 -30.1261015567
M18 T 0.6 0.3 -30.1215038579
M18 T 0.6 0.4 -30.2085374449
M18 T 0.6 0.5 -30.1965434331
M18 T 0.6 0.6 -30.4838731224
M18 T 0.6 0.7 -30.6266424254
M18 T 0.6 0.8 -30.7147878501
M18 T 0.6 0.9 -30.7968948029
M18 T 0.6 1.0 -30.7382607964
M18 T 0.7 0.1 -30.2704943486
M18 T 0.7 0.2 -30.3363303945
M18 T 0.7 0.3 -30.4311979931
M18 T 0.7 0.4 -30.5641790778
M18 T 0.7 0.5 -30.6793771384
M18 T 0.7 0.6 -30.7874919256
M18 T 0.7 0.7 -30.7802663231
M18 T 0.7 0.8 -30.8602326367
M18 T 0.7 0.9 -30.9445555883
M18 T 0.7 1.0 -30.8722041699
M18 T 0.8 0.1 -30.6018383833
M18 T 0.8 0.2 -30.5772641597
M18 T 0.8 0.3 -30.6817567237
M18 T 0.8 0.4 -30.8447409023
M18 T 0.8 0.5 -30.909184934
M18 T 0.8 0.6 -30.767816833
M18 T 0.8 0.7 -30.9536059027
M18 T 0.8 0.8 -30.9647291469
M18 T 0.8 0.9 -31.0396474471
M18 T 0.8 1.0 -30.8313687759
M18 T 0.9 0.1 -30.6077764849
M18 T 0.9 0.2 -30.7842241842
M18 T 0.9 0.3 -30.8998418907
M18 T 0.9 0.4 -31.1190428068
M18 T 0.9 0.5 -31.1450111054
M18 T 0.9 0.6 -31.1404869353
M18 T 0.9 0.7 -30.9032172805
M18 T 0.9 0.8 -30.9499739689
M18 T 0.9 0.9 -30.9386715449
M18 T 0.9 1.0 -30.9648092623
M18 T 1.0 0.1 -30.4167459204
M18 T 1.0 0.2 -30.6963454562
M18 T 1.0 0.3 -31.1534791436
M18 T 1.0 0.4 -31.1991641733
M18 T 1.0 0.5 -31.2467298501
M18 T 1.0 0.6 -31.261402539
M18 T 1.0 0.7 -31.1699186839
M18 T 1.0 0.8 -31.1025157297
M18 T 1.0 0.9 -31.1318159864
M18 T 1.0 1.0 -31.1429999442


==> anc/event_lnprob_m1_m2_chieff_GW170104.dat <==
M10 F 0.1 0.1 -31.9491815329
M10 F 0.1 0.2 -32.325170241
M10 F 0.1 0.3 -32.7200931689
M10 F 0.1 0.4 -33.1146907237
M10 F 0.1 0.5 -33.7647017966
M10 F 0.1 0.6 -34.5961093764
M10 F 0.1 0.7 -35.2996039688
M10 F 0.1 0.8 -35.7570990251
M10 F 0.1 0.9 -36.6021205936
M10 F 0.1 1.0 -38.0555776898
M10 F 0.2 0.1 -32.400556253
M10 F 0.2 0.2 -32.7973967274
M10 F 0.2 0.3 -33.218914776
M10 F 0.2 0.4 -33.8953949769
M10 F 0.2 0.5 -34.7738065423
M10 F 0.2 0.6 -35.4240635514
M10 F 0.2 0.7 -35.888853479
M10 F 0.2 0.8 -37.124869335
M10 F 0.2 0.9 -37.8065374799
M10 F 0.2 1.0 -37.5462059223
M10 F 0.3 0.1 -32.8669845737
M10 F 0.3 0.2 -33.3419092313
M10 F 0.3 0.3 -34.0927253462
M10 F 0.3 0.4 -34.9867828585
M10 F 0.3 0.5 -35.5956076743
M10 F 0.3 0.6 -36.1391761973
M10 F 0.3 0.7 -37.6545375617
M10 F 0.3 0.8 -37.5625464474
M10 F 0.3 0.9 -37.4782849626
M10 F 0.3 1.0 -39.485506094
M10 F 0.4 0.1 -33.4382494185
M10 F 0.4 0.2 -34.2496218558
M10 F 0.4 0.3 -35.1597333655
M10 F 0.4 0.4 -35.7534655186
M10 F 0.4 0.5 -36.4649169358
M10 F 0.4 0.6 -37.9947376117
M10 F 0.4 0.7 -37.3429274367
M10 F 0.4 0.8 -37.9322344612
M10 F 0.4 0.9 -40.3739690905
M10 F 0.4 1.0 -44.6658975206
M10 F 0.5 0.1 -34.442595019
M10 F 0.5 0.2 -35.2914722131
M10 F 0.5 0.3 -35.8027492262
M10 F 0.5 0.4 -36.9395745692
M10 F 0.5 0.5 -37.8424151668
M10 F 0.5 0.6 -37.3709859921
M10 F 0.5 0.7 -38.4845743811
M10 F 0.5 0.8 -41.3660141877
M10 F 0.5 0.9 -46.2856565107
M10 F 0.5 1.0 -49.2085041614
M10 F 0.6 0.1 -35.4508121486
M10 F 0.6 0.2 -35.9700344736
M10 F 0.6 0.3 -37.4694630191
M10 F 0.6 0.4 -37.7192130582
M10 F 0.6 0.5 -37.3697065423
M10 F 0.6 0.6 -39.4572182278
M10 F 0.6 0.7 -42.6463763286
M10 F 0.6 0.8 -47.8586727176
M10 F 0.6 0.9 -49.2439274541
M10 F 0.6 1.0 -49.2867946316
M10 F 0.7 0.1 -36.2850369846
M10 F 0.7 0.2 -37.8259868636
M10 F 0.7 0.3 -37.4801612086
M10 F 0.7 0.4 -38.0351255028
M10 F 0.7 0.5 -40.2265350636
M10 F 0.7 0.6 -44.3532420168
M10 F 0.7 0.7 -48.8715597205
M10 F 0.7 0.8 -49.247775312
M10 F 0.7 0.9 -49.2862093907
M10 F 0.7 1.0 -49.3231230225
M10 F 0.8 0.1 -37.8899570018
M10 F 0.8 0.2 -37.3634792002
M10 F 0.8 0.3 -38.6080226317
M10 F 0.8 0.4 -40.912778611
M10 F 0.8 0.5 -45.7777923854
M10 F 0.8 0.6 -49.1656848433
M10 F 0.8 0.7 -49.2186830377
M10 F 0.8 0.8 -49.281668714
M10 F 0.8 0.9 -49.3156995597
M10 F 0.8 1.0 -49.3484413874
M10 F 0.9 0.1 -37.4221860785
M10 F 0.9 0.2 -38.8398731543
M10 F 0.9 0.3 -42.4479044463
M10 F 0.9 0.4 -47.220254951
M10 F 0.9 0.5 -49.2059639125
M10 F 0.9 0.6 -49.2439569879
M10 F 0.9 0.7 -49.2764051613
M10 F 0.9 0.8 -49.307113164
M10 F 0.9 0.9 -49.3286803942
M10 F 0.9 1.0 -49.3652415807
M10 F 1.0 0.1 -39.6278555194
M10 F 1.0 0.2 -43.7892552588
M10 F 1.0 0.3 -48.6648104656
M10 F 1.0 0.4 -49.2110956624
M10 F 1.0 0.5 -49.2409963514
M10 F 1.0 0.6 -49.26958142
M10 F 1.0 0.7 -49.2976898373
M10 F 1.0 0.8 -49.3254568747
M10 F 1.0 0.9 -49.3507567856
M10 F 1.0 1.0 -51.7353840087
M10 T 0.1 0.1 -31.9215324574
M10 T 0.1 0.2 -32.2989230079
M10 T 0.1 0.3 -32.7282334708
M10 T 0.1 0.4 -33.1289833801
M10 T 0.1 0.5 -33.761447134
M10 T 0.1 0.6 -34.5661229455
M10 T 0.1 0.7 -35.2906481977
M10 T 0.1 0.8 -35.7096883399
M10 T 0.1 0.9 -36.632677141
M10 T 0.1 1.0 -37.9991093795
M10 T 0.2 0.1 -32.4052014387
M10 T 0.2 0.2 -32.7782480678
M10 T 0.2 0.3 -33.2156122767
M10 T 0.2 0.4 -33.9211972473
M10 T 0.2 0.5 -34.7742390219
M10 T 0.2 0.6 -35.4809033048
M10 T 0.2 0.7 -35.8576285416
M10 T 0.2 0.8 -37.0904440245
M10 T 0.2 0.9 -37.9370989054
M10 T 0.2 1.0 -37.6517964421
M10 T 0.3 0.1 -32.8461855792
M10 T 0.3 0.2 -33.3232878825
M10 T 0.3 0.3 -34.0923008781
M10 T 0.3 0.4 -34.9992723925
M10 T 0.3 0.5 -35.578801731
M10 T 0.3 0.6 -36.1265015532
M10 T 0.3 0.7 -37.5665164326
M10 T 0.3 0.8 -37.576065347
M10 T 0.3 0.9 -37.734634221
M10 T 0.3 1.0 -39.6627275195
M10 T 0.4 0.1 -33.4452036973
M10 T 0.4 0.2 -34.2577388247
M10 T 0.4 0.3 -35.1883949196
M10 T 0.4 0.4 -35.7122234992
M10 T 0.4 0.5 -36.4668525893
M10 T 0.4 0.6 -38.0479118577
M10 T 0.4 0.7 -37.4317928872
M10 T 0.4 0.8 -37.8774212521
M10 T 0.4 0.9 -40.3588420589
M10 T 0.4 1.0 -44.8385002808
M10 T 0.5 0.1 -34.441706335
M10 T 0.5 0.2 -35.3027923221
M10 T 0.5 0.3 -35.747623841
M10 T 0.5 0.4 -36.9246857171
M10 T 0.5 0.5 -38.1630836133
M10 T 0.5 0.6 -37.5470693851
M10 T 0.5 0.7 -38.4878969924
M10 T 0.5 0.8 -41.4668157322
M10 T 0.5 0.9 -46.3278539815
M10 T 0.5 1.0 -49.2155796712
M10 T 0.6 0.1 -35.495164585
M10 T 0.6 0.2 -36.0124281229
M10 T 0.6 0.3 -37.4475146863
M10 T 0.6 0.4 -37.8134018952
M10 T 0.6 0.5 -37.6103441064
M10 T 0.6 0.6 -39.0151246169
M10 T 0.6 0.7 -42.8946953192
M10 T 0.6 0.8 -47.8666599462
M10 T 0.6 0.9 -49.2447435997
M10 T 0.6 1.0 -49.2884495327
M10 T 0.7 0.1 -36.3046014603
M10 T 0.7 0.2 -37.8139976789
M10 T 0.7 0.3 -37.4008399329
M10 T 0.7 0.4 -37.7019323832
M10 T 0.7 0.5 -40.2725511072
M10 T 0.7 0.6 -44.1044478442
M10 T 0.7 0.7 -48.8983222746
M10 T 0.7 0.8 -49.248768363
M10 T 0.7 0.9 -49.2872784219
M10 T 0.7 1.0 -49.3246370729
M10 T 0.8 0.1 -38.0688708283
M10 T 0.8 0.2 -37.6142809671
M10 T 0.8 0.3 -38.217927647
M10 T 0.8 0.4 -40.9913592376
M10 T 0.8 0.5 -45.8844691448
M10 T 0.8 0.6 -49.1288180044
M10 T 0.8 0.7 -48.6903576337
M10 T 0.8 0.8 -49.282635177
M10 T 0.8 0.9 -49.3163197856
M10 T 0.8 1.0 -49.3496837935
M10 T 0.9 0.1 -37.3939247156
M10 T 0.9 0.2 -38.9207367154
M10 T 0.9 0.3 -42.1547315936
M10 T 0.9 0.4 -47.0699051809
M10 T 0.9 0.5 -49.2048535376
M10 T 0.9 0.6 -48.8796375722
M10 T 0.9 0.7 -49.2757574162
M10 T 0.9 0.8 -49.3074544812
M10 T 0.9 0.9 -49.3381252475
M10 T 0.9 1.0 -49.3650244372
M10 T 1.0 0.1 -39.9129642141
M10 T 1.0 0.2 -43.5580600348
M10 T 1.0 0.3 -48.5280959922
M10 T 1.0 0.4 -48.5288675796
M10 T 1.0 0.5 -48.8863929191
M10 T 1.0 0.6 -49.2703633978
M10 T 1.0 0.7 -48.9064734166
M10 T 1.0 0.8 -49.2719017575
M10 T 1.0 0.9 -49.3513598947
M10 T 1.0 1.0 -51.7375596149
M13 F 0.1 0.1 -32.4850030201
M13 F 0.1 0.2 -32.9520181512
M13 F 0.1 0.3 -33.0528916407
M13 F 0.1 0.4 -33.0375476001
M13 F 0.1 0.5 -33.4874046649
M13 F 0.1 0.6 -33.5176871738
M13 F 0.1 0.7 -33.8373736358
M13 F 0.1 0.8 -33.9956053657
M13 F 0.1 0.9 -34.274545751
M13 F 0.1 1.0 -34.048298522
M13 F 0.2 0.1 -32.8787833432
M13 F 0.2 0.2 -33.1427632606
M13 F 0.2 0.3 -32.8536783059
M13 F 0.2 0.4 -33.4141133485
M13 F 0.2 0.5 -33.9844598713
M13 F 0.2 0.6 -33.9449595611
M13 F 0.2 0.7 -33.9765944703
M13 F 0.2 0.8 -33.9981043476
M13 F 0.2 0.9 -34.2901102863
M13 F 0.2 1.0 -34.0515484411
M13 F 0.3 0.1 -32.9152081875
M13 F 0.3 0.2 -33.0995994928
M13 F 0.3 0.3 -33.4505747584
M13 F 0.3 0.4 -33.5619892237
M13 F 0.3 0.5 -33.6685839045
M13 F 0.3 0.6 -33.8852878464
M13 F 0.3 0.7 -33.9686838069
M13 F 0.3 0.8 -34.0900544005
M13 F 0.3 0.9 -34.2906410461
M13 F 0.3 1.0 -34.627527621
M13 F 0.4 0.1 -33.1496624428
M13 F 0.4 0.2 -33.2592675181
M13 F 0.4 0.3 -33.6952418144
M13 F 0.4 0.4 -34.0220554692
M13 F 0.4 0.5 -33.7919457894
M13 F 0.4 0.6 -34.0675911372
M13 F 0.4 0.7 -34.3745419339
M13 F 0.4 0.8 -34.2630708081
M13 F 0.4 0.9 -34.268137272
M13 F 0.4 1.0 -34.1127738874
M13 F 0.5 0.1 -33.6213614872
M13 F 0.5 0.2 -33.6821912741
M13 F 0.5 0.3 -33.845993625
M13 F 0.5 0.4 -33.9191282149
M13 F 0.5 0.5 -34.1853633839
M13 F 0.5 0.6 -34.0349574408
M13 F 0.5 0.7 -34.2982876401
M13 F 0.5 0.8 -34.7679926793
M13 F 0.5 0.9 -34.7100062224
M13 F 0.5 1.0 -34.4794862899
M13 F 0.6 0.1 -33.5028973429
M13 F 0.6 0.2 -33.7191240436
M13 F 0.6 0.3 -34.1356531795
M13 F 0.6 0.4 -33.9619221496
M13 F 0.6 0.5 -34.340316962
M13 F 0.6 0.6 -34.1867463013
M13 F 0.6 0.7 -34.060863785
M13 F 0.6 0.8 -34.3360140447
M13 F 0.6 0.9 -34.2844797413
M13 F 0.6 1.0 -34.708010201
M13 F 0.7 0.1 -33.8213850233
M13 F 0.7 0.2 -33.8810631001
M13 F 0.7 0.3 -33.8580027904
M13 F 0.7 0.4 -34.0393947578
M13 F 0.7 0.5 -34.4493804846
M13 F 0.7 0.6 -34.3641407821
M13 F 0.7 0.7 -34.2689693353
M13 F 0.7 0.8 -34.581718896
M13 F 0.7 0.9 -34.6109897887
M13 F 0.7 1.0 -34.6051373047
M13 F 0.8 0.1 -33.9468413033
M13 F 0.8 0.2 -34.586707034
M13 F 0.8 0.3 -34.4491775927
M13 F 0.8 0.4 -34.1215812323
M13 F 0.8 0.5 -34.1566728182
M13 F 0.8 0.6 -34.3811037012
M13 F 0.8 0.7 -34.9782524518
M13 F 0.8 0.8 -34.410872238
M13 F 0.8 0.9 -34.5131034885
M13 F 0.8 1.0 -34.6523032655
M13 F 0.9 0.1 -34.1918249413
M13 F 0.9 0.2 -33.9660052747
M13 F 0.9 0.3 -34.3104089521
M13 F 0.9 0.4 -34.5483110623
M13 F 0.9 0.5 -34.8295119963
M13 F 0.9 0.6 -34.6716593931
M13 F 0.9 0.7 -34.6253994817
M13 F 0.9 0.8 -35.0397694323
M13 F 0.9 0.9 -34.5133592427
M13 F 0.9 1.0 -34.712681589
M13 F 1.0 0.1 -34.5965933614
M13 F 1.0 0.2 -34.5285818484
M13 F 1.0 0.3 -34.1001448816
M13 F 1.0 0.4 -34.382820916
M13 F 1.0 0.5 -34.5158652045
M13 F 1.0 0.6 -34.5082234097
M13 F 1.0 0.7 -35.1769696441
M13 F 1.0 0.8 -34.9421681935
M13 F 1.0 0.9 -35.3484442746
M13 F 1.0 1.0 -34.5652215291
M13 T 0.1 0.1 -32.407753177
M13 T 0.1 0.2 -33.101417383
M13 T 0.1 0.3 -33.2236645415
M13 T 0.1 0.4 -33.6632317588
M13 T 0.1 0.5 -33.997589409
M13 T 0.1 0.6 -34.0313381382
M13 T 0.1 0.7 -34.7303462955
M13 T 0.1 0.8 -34.7575896923
M13 T 0.1 0.9 -35.3111791177
M13 T 0.1 1.0 -34.9241080783
M13 T 0.2 0.1 -32.8336714693
M13 T 0.2 0.2 -33.089803046
M13 T 0.2 0.3 -33.6355402405
M13 T 0.2 0.4 -33.7911444119
M13 T 0.2 0.5 -34.2687515762
M13 T 0.2 0.6 -34.918497003
M13 T 0.2 0.7 -34.9346983082
M13 T 0.2 0.8 -34.7002916584
M13 T 0.2 0.9 -34.9844333866
M13 T 0.2 1.0 -35.4700755429
M13 T 0.3 0.1 -33.0792751541
M13 T 0.3 0.2 -33.3763210078
M13 T 0.3 0.3 -33.7283335069
M13 T 0.3 0.4 -34.3458757099
M13 T 0.3 0.5 -34.3795410251
M13 T 0.3 0.6 -34.59600865
M13 T 0.3 0.7 -34.9238479659
M13 T 0.3 0.8 -35.5405193093
M13 T 0.3 0.9 -35.4058398899
M13 T 0.3 1.0 -35.2678343626
M13 T 0.4 0.1 -33.3707551943
M13 T 0.4 0.2 -33.5850951986
M13 T 0.4 0.3 -33.6888788737
M13 T 0.4 0.4 -34.2997600301
M13 T 0.4 0.5 -34.5983932814
M13 T 0.4 0.6 -34.8689143843
M13 T 0.4 0.7 -35.3570659603
M13 T 0.4 0.8 -35.1735000762
M13 T 0.4 0.9 -34.9723730686
M13 T 0.4 1.0 -35.5799005411
M13 T 0.5 0.1 -33.7406680644
M13 T 0.5 0.2 -33.8921196267
M13 T 0.5 0.3 -34.0210912894
M13 T 0.5 0.4 -34.0728013198
M13 T 0.5 0.5 -34.672390504
M13 T 0.5 0.6 -34.8544286728
M13 T 0.5 0.7 -34.9131259258
M13 T 0.5 0.8 -35.027990306
M13 T 0.5 0.9 -35.1489456907
M13 T 0.5 1.0 -35.67971223
M13 T 0.6 0.1 -33.8531770404
M13 T 0.6 0.2 -33.8141127486
M13 T 0.6 0.3 -34.0731608048
M13 T 0.6 0.4 -34.0545328834
M13 T 0.6 0.5 -34.4489453259
M13 T 0.6 0.6 -34.6879957315
M13 T 0.6 0.7 -35.0110448018
M13 T 0.6 0.8 -34.6033348379
M13 T 0.6 0.9 -35.4660365616
M13 T 0.6 1.0 -35.7942243901
M13 T 0.7 0.1 -34.2758916968
M13 T 0.7 0.2 -34.1567611617
M13 T 0.7 0.3 -34.2087833979
M13 T 0.7 0.4 -34.7192117322
M13 T 0.7 0.5 -34.4426739872
M13 T 0.7 0.6 -34.347499339
M13 T 0.7 0.7 -34.2319701132
M13 T 0.7 0.8 -35.3011183278
M13 T 0.7 0.9 -34.9574911282
M13 T 0.7 1.0 -34.7868467259
M13 T 0.8 0.1 -34.021180887
M13 T 0.8 0.2 -33.8862546993
M13 T 0.8 0.3 -34.4316777863
M13 T 0.8 0.4 -33.8676571296
M13 T 0.8 0.5 -34.2985153811
M13 T 0.8 0.6 -34.265392978
M13 T 0.8 0.7 -34.973908952
M13 T 0.8 0.8 -35.240433705
M13 T 0.8 0.9 -35.7935096543
M13 T 0.8 1.0 -35.4602742972
M13 T 0.9 0.1 -33.8503677616
M13 T 0.9 0.2 -34.6765803263
M13 T 0.9 0.3 -34.4351534704
M13 T 0.9 0.4 -34.1321601325
M13 T 0.9 0.5 -33.9552499998
M13 T 0.9 0.6 -33.5980592282
M13 T 0.9 0.7 -34.4826657526
M13 T 0.9 0.8 -34.5827241787
M13 T 0.9 0.9 -34.6981482264
M13 T 0.9 1.0 -35.4733352355
M13 T 1.0 0.1 -34.2347639528
M13 T 1.0 0.2 -33.6503654453
M13 T 1.0 0.3 -33.7356328388
M13 T 1.0 0.4 -34.6033218829
M13 T 1.0 0.5 -34.8291324603
M13 T 1.0 0.6 -34.5897337785
M13 T 1.0 0.7 -34.7477907805
M13 T 1.0 0.8 -34.7994298309
M13 T 1.0 0.9 -34.6683556277
M13 T 1.0 1.0 -34.9273289555
M14 F 0.1 0.1 -32.1486971766
M14 F 0.1 0.2 -32.2064722136
M14 F 0.1 0.3 -32.4173802867
M14 F 0.1 0.4 -32.6074030991
M14 F 0.1 0.5 -32.7493095441
M14 F 0.1 0.6 -32.8725344531
M14 F 0.1 0.7 -33.2626768277
M14 F 0.1 0.8 -33.028504305
M14 F 0.1 0.9 -33.3529684974
M14 F 0.1 1.0 -33.4964103979
M14 F 0.2 0.1 -32.3630770543
M14 F 0.2 0.2 -32.4419171303
M14 F 0.2 0.3 -32.5234205771
M14 F 0.2 0.4 -32.8382971485
M14 F 0.2 0.5 -33.0837560115
M14 F 0.2 0.6 -32.9014865213
M14 F 0.2 0.7 -33.0860325653
M14 F 0.2 0.8 -33.2891500334
M14 F 0.2 0.9 -33.4852076001
M14 F 0.2 1.0 -33.2178539086
M14 F 0.3 0.1 -32.4870395401
M14 F 0.3 0.2 -32.6853632653
M14 F 0.3 0.3 -32.7698103948
M14 F 0.3 0.4 -32.8770865974
M14 F 0.3 0.5 -33.0470784431
M14 F 0.3 0.6 -33.2663659528
M14 F 0.3 0.7 -33.3103809889
M14 F 0.3 0.8 -33.3009040561
M14 F 0.3 0.9 -33.4502572617
M14 F 0.3 1.0 -33.7021397363
M14 F 0.4 0.1 -32.8375067361
M14 F 0.4 0.2 -32.7789869728
M14 F 0.4 0.3 -32.8975218449
M14 F 0.4 0.4 -33.1370566072
M14 F 0.4 0.5 -33.2521675408
M14 F 0.4 0.6 -33.5015223102
M14 F 0.4 0.7 -33.3587066956
M14 F 0.4 0.8 -33.5235479921
M14 F 0.4 0.9 -33.2353419348
M14 F 0.4 1.0 -33.8085807424
M14 F 0.5 0.1 -32.7840487318
M14 F 0.5 0.2 -33.1333759181
M14 F 0.5 0.3 -33.1825968241
M14 F 0.5 0.4 -33.1996832658
M14 F 0.5 0.5 -33.1030123558
M14 F 0.5 0.6 -33.3833678521
M14 F 0.5 0.7 -33.5958672584
M14 F 0.5 0.8 -33.8119411671
M14 F 0.5 0.9 -33.7122022064
M14 F 0.5 1.0 -33.6080915205
M14 F 0.6 0.1 -32.9566999359
M14 F 0.6 0.2 -33.2450471366
M14 F 0.6 0.3 -33.2232781429
M14 F 0.6 0.4 -33.3162592263
M14 F 0.6 0.5 -33.3717072039
M14 F 0.6 0.6 -33.8154054128
M14 F 0.6 0.7 -33.8490626352
M14 F 0.6 0.8 -33.810873006
M14 F 0.6 0.9 -33.7134654292
M14 F 0.6 1.0 -34.0992934095
M14 F 0.7 0.1 -33.3341604176
M14 F 0.7 0.2 -33.0503292764
M14 F 0.7 0.3 -33.5264390605
M14 F 0.7 0.4 -33.4819905507
M14 F 0.7 0.5 -33.6842638569
M14 F 0.7 0.6 -33.9259754444
M14 F 0.7 0.7 -33.9885163051
M14 F 0.7 0.8 -33.9077627834
M14 F 0.7 0.9 -33.648159528
M14 F 0.7 1.0 -33.5439699442
M14 F 0.8 0.1 -33.5270418168
M14 F 0.8 0.2 -33.4138104953
M14 F 0.8 0.3 -33.4595859511
M14 F 0.8 0.4 -33.909476208
M14 F 0.8 0.5 -33.7825550203
M14 F 0.8 0.6 -33.8345553064
M14 F 0.8 0.7 -33.9367095605
M14 F 0.8 0.8 -33.4048161759
M14 F 0.8 0.9 -33.964284506
M14 F 0.8 1.0 -33.7852153631
M14 F 0.9 0.1 -33.383568719
M14 F 0.9 0.2 -33.7963383686
M14 F 0.9 0.3 -33.7387018648
M14 F 0.9 0.4 -33.62856276
M14 F 0.9 0.5 -34.0839780808
M14 F 0.9 0.6 -34.0757230058
M14 F 0.9 0.7 -33.9884614022
M14 F 0.9 0.8 -34.2573342518
M14 F 0.9 0.9 -34.5172250131
M14 F 0.9 1.0 -33.9061333529
M14 F 1.0 0.1 -33.861154846
M14 F 1.0 0.2 -33.991300779
M14 F 1.0 0.3 -33.6671344793
M14 F 1.0 0.4 -34.1520946001
M14 F 1.0 0.5 -34.128308555
M14 F 1.0 0.6 -34.3047204827
M14 F 1.0 0.7 -34.0869866795
M14 F 1.0 0.8 -34.2794403187
M14 F 1.0 0.9 -34.1130139668
M14 F 1.0 1.0 -34.5344405087
M14 T 0.1 0.1 -32.2884039153
M14 T 0.1 0.2 -32.4683539302
M14 T 0.1 0.3 -32.7072606762
M14 T 0.1 0.4 -32.9207065345
M14 T 0.1 0.5 -33.3366667562
M14 T 0.1 0.6 -33.7083710609
M14 T 0.1 0.7 -33.9948710966
M14 T 0.1 0.8 -34.3146216595
M14 T 0.1 0.9 -34.6783926718
M14 T 0.1 1.0 -34.6521423365
M14 T 0.2 0.1 -32.3702812063
M14 T 0.2 0.2 -32.5889911103
M14 T 0.2 0.3 -32.7274727916
M14 T 0.2 0.4 -33.0977864628
M14 T 0.2 0.5 -33.5541494245
M14 T 0.2 0.6 -33.8724744339
M14 T 0.2 0.7 -33.8515881621
M14 T 0.2 0.8 -34.3547849723
M14 T 0.2 0.9 -34.6198398832
M14 T 0.2 1.0 -34.9865471521
M14 T 0.3 0.1 -32.3596818954
M14 T 0.3 0.2 -32.7252079092
M14 T 0.3 0.3 -32.9306647172
M14 T 0.3 0.4 -33.3484476849
M14 T 0.3 0.5 -33.5489591624
M14 T 0.3 0.6 -33.8853624638
M14 T 0.3 0.7 -34.2150685097
M14 T 0.3 0.8 -34.2890280473
M14 T 0.3 0.9 -34.4820506632
M14 T 0.3 1.0 -34.8999598221
M14 T 0.4 0.1 -32.5588702373
M14 T 0.4 0.2 -32.7521105277
M14 T 0.4 0.3 -33.0535669035
M14 T 0.4 0.4 -33.3631743199
M14 T 0.4 0.5 -33.5539507425
M14 T 0.4 0.6 -34.033062101
M14 T 0.4 0.7 -34.0517092365
M14 T 0.4 0.8 -34.3617686492
M14 T 0.4 0.9 -34.4261981867
M14 T 0.4 1.0 -34.9240263555
M14 T 0.5 0.1 -32.9773780579
M14 T 0.5 0.2 -32.7976642539
M14 T 0.5 0.3 -33.0167081182
M14 T 0.5 0.4 -33.2217304367
M14 T 0.5 0.5 -33.5094761778
M14 T 0.5 0.6 -33.4065987228
M14 T 0.5 0.7 -34.1061890813
M14 T 0.5 0.8 -34.1270136197
M14 T 0.5 0.9 -34.6875656484
M14 T 0.5 1.0 -34.9112331369
M14 T 0.6 0.1 -33.347847154
M14 T 0.6 0.2 -33.3560390277
M14 T 0.6 0.3 -33.0301044434
M14 T 0.6 0.4 -33.2155218068
M14 T 0.6 0.5 -33.509910577
M14 T 0.6 0.6 -33.7680796468
M14 T 0.6 0.7 -34.1445531853
M14 T 0.6 0.8 -34.1837153259
M14 T 0.6 0.9 -34.2700332827
M14 T 0.6 1.0 -34.6176101519
M14 T 0.7 0.1 -33.3726491135
M14 T 0.7 0.2 -33.1138067874
M14 T 0.7 0.3 -33.0008847602
M14 T 0.7 0.4 -33.1719775048
M14 T 0.7 0.5 -33.6096257645
M14 T 0.7 0.6 -33.8823421642
M14 T 0.7 0.7 -33.8667540372
M14 T 0.7 0.8 -33.848368745
M14 T 0.7 0.9 -34.2856861755
M14 T 0.7 1.0 -34.3577151666
M14 T 0.8 0.1 -33.210464622
M14 T 0.8 0.2 -33.11088602
M14 T 0.8 0.3 -33.1629107712
M14 T 0.8 0.4 -33.2733511699
M14 T 0.8 0.5 -33.3860729727
M14 T 0.8 0.6 -33.6424884999
M14 T 0.8 0.7 -33.6739672062
M14 T 0.8 0.8 -34.1148738254
M14 T 0.8 0.9 -33.8634730949
M14 T 0.8 1.0 -34.3631716374
M14 T 0.9 0.1 -33.3137914661
M14 T 0.9 0.2 -33.503234852
M14 T 0.9 0.3 -33.2922922474
M14 T 0.9 0.4 -33.2267795507
M14 T 0.9 0.5 -33.524339837
M14 T 0.9 0.6 -33.4901521886
M14 T 0.9 0.7 -33.6134026194
M14 T 0.9 0.8 -33.6928330777
M14 T 0.9 0.9 -33.8394198241
M14 T 0.9 1.0 -33.9222923635
M14 T 1.0 0.1 -33.5748993197
M14 T 1.0 0.2 -33.2389638914
M14 T 1.0 0.3 -33.3979582536
M14 T 1.0 0.4 -33.4226378069
M14 T 1.0 0.5 -33.6429111865
M14 T 1.0 0.6 -33.3319701222
M14 T 1.0 0.7 -33.7865734968
M14 T 1.0 0.8 -33.6879515227
M14 T 1.0 0.9 -33.5785033378
M14 T 1.0 1.0 -33.6588147009
M15 F 0.1 0.1 -31.8275990139
M15 F 0.1 0.2 -32.0110271321
M15 F 0.1 0.3 -32.1080717971
M15 F 0.1 0.4 -32.3329977191
M15 F 0.1 0.5 -32.4439032041
M15 F 0.1 0.6 -32.6117546382
M15 F 0.1 0.7 -32.722383452
M15 F 0.1 0.8 -32.8805620701
M15 F 0.1 0.9 -33.0738777351
M15 F 0.1 1.0 -33.187065163
M15 F 0.2 0.1 -32.0384681319
M15 F 0.2 0.2 -32.1156718675
M15 F 0.2 0.3 -32.2538560778
M15 F 0.2 0.4 -32.4231211404
M15 F 0.2 0.5 -32.6589650902
M15 F 0.2 0.6 -32.7685290192
M15 F 0.2 0.7 -32.9409866398
M15 F 0.2 0.8 -33.1318994143
M15 F 0.2 0.9 -33.3039605428
M15 F 0.2 1.0 -33.3967921743
M15 F 0.3 0.1 -32.1609357936
M15 F 0.3 0.2 -32.2982908683
M15 F 0.3 0.3 -32.5198952721
M15 F 0.3 0.4 -32.6812357288
M15 F 0.3 0.5 -32.8117308288
M15 F 0.3 0.6 -32.8123169407
M15 F 0.3 0.7 -33.0513402488
M15 F 0.3 0.8 -33.0778217375
M15 F 0.3 0.9 -33.2923438247
M15 F 0.3 1.0 -33.557924843
M15 F 0.4 0.1 -32.512884241
M15 F 0.4 0.2 -32.4580282098
M15 F 0.4 0.3 -32.6219412343
M15 F 0.4 0.4 -32.8752212631
M15 F 0.4 0.5 -32.8946025966
M15 F 0.4 0.6 -33.249797452
M15 F 0.4 0.7 -33.3644935673
M15 F 0.4 0.8 -33.382547963
M15 F 0.4 0.9 -33.5118285522
M15 F 0.4 1.0 -33.6420841977
M15 F 0.5 0.1 -32.540017297
M15 F 0.5 0.2 -32.6895195659
M15 F 0.5 0.3 -32.8829553163
M15 F 0.5 0.4 -33.0654152095
M15 F 0.5 0.5 -33.1888898699
M15 F 0.5 0.6 -33.3002593391
M15 F 0.5 0.7 -33.5249085443
M15 F 0.5 0.8 -33.5449304577
M15 F 0.5 0.9 -33.6336693458
M15 F 0.5 1.0 -33.870426952
M15 F 0.6 0.1 -32.7285747084
M15 F 0.6 0.2 -32.9505248426
M15 F 0.6 0.3 -33.079068391
M15 F 0.6 0.4 -33.2399842832
M15 F 0.6 0.5 -33.3800031392
M15 F 0.6 0.6 -33.4146489543
M15 F 0.6 0.7 -33.5466288381
M15 F 0.6 0.8 -33.8648702562
M15 F 0.6 0.9 -33.8383797823
M15 F 0.6 1.0 -33.8741800596
M15 F 0.7 0.1 -32.9491333919
M15 F 0.7 0.2 -33.0442900082
M15 F 0.7 0.3 -33.2438125895
M15 F 0.7 0.4 -33.2171421323
M15 F 0.7 0.5 -33.5112222062
M15 F 0.7 0.6 -33.7693180137
M15 F 0.7 0.7 -33.6905757779
M15 F 0.7 0.8 -33.63489658
M15 F 0.7 0.9 -33.6929868526
M15 F 0.7 1.0 -33.935174419
M15 F 0.8 0.1 -33.1680147376
M15 F 0.8 0.2 -33.2754204711
M15 F 0.8 0.3 -33.3371355751
M15 F 0.8 0.4 -33.4558662322
M15 F 0.8 0.5 -33.5288224556
M15 F 0.8 0.6 -33.7421767626
M15 F 0.8 0.7 -33.9190981179
M15 F 0.8 0.8 -33.7845860838
M15 F 0.8 0.9 -33.8740790006
M15 F 0.8 1.0 -34.0312518398
M15 F 0.9 0.1 -33.4443052916
M15 F 0.9 0.2 -33.4155712982
M15 F 0.9 0.3 -33.5682258399
M15 F 0.9 0.4 -33.6667209195
M15 F 0.9 0.5 -33.8573286369
M15 F 0.9 0.6 -33.8156531523
M15 F 0.9 0.7 -34.0805574149
M15 F 0.9 0.8 -33.9294040395
M15 F 0.9 0.9 -34.090621611
M15 F 0.9 1.0 -34.0076910216
M15 F 1.0 0.1 -33.2089088916
M15 F 1.0 0.2 -33.5193089393
M15 F 1.0 0.3 -33.7203518938
M15 F 1.0 0.4 -33.6443671111
M15 F 1.0 0.5 -33.8561681119
M15 F 1.0 0.6 -34.0692621862
M15 F 1.0 0.7 -33.9998790067
M15 F 1.0 0.8 -34.0346514474
M15 F 1.0 0.9 -34.1763391145
M15 F 1.0 1.0 -33.884251924
M15 T 0.1 0.1 -31.9882358376
M15 T 0.1 0.2 -32.1592299129
M15 T 0.1 0.3 -32.4386077907
M15 T 0.1 0.4 -32.9192153524
M15 T 0.1 0.5 -33.5062599261
M15 T 0.1 0.6 -33.8572270368
M15 T 0.1 0.7 -34.449223597
M15 T 0.1 0.8 -34.9370833712
M15 T 0.1 0.9 -35.1410675704
M15 T 0.1 1.0 -35.4193622917
M15 T 0.2 0.1 -32.1376736307
M15 T 0.2 0.2 -32.3787776098
M15 T 0.2 0.3 -32.8676553649
M15 T 0.2 0.4 -32.9434942691
M15 T 0.2 0.5 -33.2716160312
M15 T 0.2 0.6 -33.7334831514
M15 T 0.2 0.7 -34.1032513972
M15 T 0.2 0.8 -34.5343192688
M15 T 0.2 0.9 -35.1459909724
M15 T 0.2 1.0 -35.4638956798
M15 T 0.3 0.1 -32.1224046969
M15 T 0.3 0.2 -32.3914500481
M15 T 0.3 0.3 -32.6722747394
M15 T 0.3 0.4 -32.9526754736
M15 T 0.3 0.5 -33.3275994883
M15 T 0.3 0.6 -33.4759466968
M15 T 0.3 0.7 -33.6857083394
M15 T 0.3 0.8 -34.0887217161
M15 T 0.3 0.9 -34.610636725
M15 T 0.3 1.0 -35.0539165162
M15 T 0.4 0.1 -32.3289834781
M15 T 0.4 0.2 -32.4429837111
M15 T 0.4 0.3 -32.8982286755
M15 T 0.4 0.4 -32.8260327736
M15 T 0.4 0.5 -33.1940419396
M15 T 0.4 0.6 -33.3251510293
M15 T 0.4 0.7 -33.6131665164
M15 T 0.4 0.8 -34.4520685228
M15 T 0.4 0.9 -34.2230452624
M15 T 0.4 1.0 -34.901000728
M15 T 0.5 0.1 -32.4937207201
M15 T 0.5 0.2 -32.5525974783
M15 T 0.5 0.3 -32.6569084986
M15 T 0.5 0.4 -32.9234681381
M15 T 0.5 0.5 -32.9006471282
M15 T 0.5 0.6 -33.2671588033
M15 T 0.5 0.7 -33.4111654271
M15 T 0.5 0.8 -33.5803372336
M15 T 0.5 0.9 -33.8345201584
M15 T 0.5 1.0 -34.7252547571
M15 T 0.6 0.1 -32.6763995764
M15 T 0.6 0.2 -32.6516136859
M15 T 0.6 0.3 -32.6431539817
M15 T 0.6 0.4 -32.7266036851
M15 T 0.6 0.5 -32.9238255032
M15 T 0.6 0.6 -32.9423895018
M15 T 0.6 0.7 -33.2190164684
M15 T 0.6 0.8 -33.4822797807
M15 T 0.6 0.9 -34.1976255058
M15 T 0.6 1.0 -33.7943471366
M15 T 0.7 0.1 -32.7954205727
M15 T 0.7 0.2 -32.8431014542
M15 T 0.7 0.3 -32.8739474217
M15 T 0.7 0.4 -32.7643950685
M15 T 0.7 0.5 -32.7958517653
M15 T 0.7 0.6 -32.9155877695
M15 T 0.7 0.7 -33.0753643171
M15 T 0.7 0.8 -33.2894377866
M15 T 0.7 0.9 -33.4382842715
M15 T 0.7 1.0 -33.6551884348
M15 T 0.8 0.1 -32.9548729878
M15 T 0.8 0.2 -32.9320819715
M15 T 0.8 0.3 -33.0439785215
M15 T 0.8 0.4 -33.1211957356
M15 T 0.8 0.5 -32.868122253
M15 T 0.8 0.6 -32.7901903286
M15 T 0.8 0.7 -32.8945288602
M15 T 0.8 0.8 -33.0072425544
M15 T 0.8 0.9 -33.2300236244
M15 T 0.8 1.0 -33.428073757
M15 T 0.9 0.1 -33.1072433032
M15 T 0.9 0.2 -32.9322039478
M15 T 0.9 0.3 -33.0438771783
M15 T 0.9 0.4 -32.9507101486
M15 T 0.9 0.5 -32.8858243701
M15 T 0.9 0.6 -32.8715541713
M15 T 0.9 0.7 -32.8401688806
M15 T 0.9 0.8 -33.1726946603
M15 T 0.9 0.9 -33.1244383159
M15 T 0.9 1.0 -33.4627513766
M15 T 1.0 0.1 -33.3158213079
M15 T 1.0 0.2 -33.1460786733
M15 T 1.0 0.3 -33.227705729
M15 T 1.0 0.4 -33.1181167802
M15 T 1.0 0.5 -33.0758587984
M15 T 1.0 0.6 -33.0801305306
M15 T 1.0 0.7 -32.9176226981
M15 T 1.0 0.8 -33.3013141212
M15 T 1.0 0.9 -33.0332274885
M15 T 1.0 1.0 -33.1392248946
M16 F 0.1 0.1 -32.1566190233
M16 F 0.1 0.2 -32.2934291633
M16 F 0.1 0.3 -32.4620264509
M16 F 0.1 0.4 -32.7346869829
M16 F 0.1 0.5 -33.0135828835
M16 F 0.1 0.6 -33.1831934201
M16 F 0.1 0.7 -33.3849416218
M16 F 0.1 0.8 -33.4282868493
M16 F 0.1 0.9 -33.5427093144
M16 F 0.1 1.0 -33.6449023536
M16 F 0.2 0.1 -32.3358242703
M16 F 0.2 0.2 -32.4167528849
M16 F 0.2 0.3 -32.7723997394
M16 F 0.2 0.4 -32.9858542548
M16 F 0.2 0.5 -33.1705551111
M16 F 0.2 0.6 -33.4103634099
M16 F 0.2 0.7 -33.3897642108
M16 F 0.2 0.8 -33.6587589588
M16 F 0.2 0.9 -33.6930040897
M16 F 0.2 1.0 -33.6549191506
M16 F 0.3 0.1 -32.5192492068
M16 F 0.3 0.2 -32.7909060262
M16 F 0.3 0.3 -33.0721048909
M16 F 0.3 0.4 -33.204143063
M16 F 0.3 0.5 -33.5063569296
M16 F 0.3 0.6 -33.4983295136
M16 F 0.3 0.7 -33.6252618494
M16 F 0.3 0.8 -33.7237718532
M16 F 0.3 0.9 -33.8369949107
M16 F 0.3 1.0 -33.838943952
M16 F 0.4 0.1 -32.9327324107
M16 F 0.4 0.2 -33.0892855748
M16 F 0.4 0.3 -33.3005857436
M16 F 0.4 0.4 -33.4293272032
M16 F 0.4 0.5 -33.5366370271
M16 F 0.4 0.6 -33.6332771453
M16 F 0.4 0.7 -33.6890885914
M16 F 0.4 0.8 -33.8564203013
M16 F 0.4 0.9 -33.9055424289
M16 F 0.4 1.0 -33.874115035
M16 F 0.5 0.1 -33.0124623529
M16 F 0.5 0.2 -33.2864051473
M16 F 0.5 0.3 -33.3435951457
M16 F 0.5 0.4 -33.446183268
M16 F 0.5 0.5 -33.6061015171
M16 F 0.5 0.6 -33.7391802302
M16 F 0.5 0.7 -33.8466212803
M16 F 0.5 0.8 -33.7629058136
M16 F 0.5 0.9 -33.9490831595
M16 F 0.5 1.0 -34.0183725304
M16 F 0.6 0.1 -33.2797617936
M16 F 0.6 0.2 -33.4540941473
M16 F 0.6 0.3 -33.5013837948
M16 F 0.6 0.4 -33.6522815173
M16 F 0.6 0.5 -33.6056182601
M16 F 0.6 0.6 -33.7064061199
M16 F 0.6 0.7 -33.8509985843
M16 F 0.6 0.8 -33.9557305947
M16 F 0.6 0.9 -33.8348204884
M16 F 0.6 1.0 -33.9354077628
M16 F 0.7 0.1 -33.5105803114
M16 F 0.7 0.2 -33.5172533723
M16 F 0.7 0.3 -33.7461783368
M16 F 0.7 0.4 -33.7805113008
M16 F 0.7 0.5 -33.789408633
M16 F 0.7 0.6 -33.8264706995
M16 F 0.7 0.7 -33.9466422892
M16 F 0.7 0.8 -34.0445307876
M16 F 0.7 0.9 -34.0422663195
M16 F 0.7 1.0 -34.2099248738
M16 F 0.8 0.1 -33.5965560312
M16 F 0.8 0.2 -33.5974057686
M16 F 0.8 0.3 -33.7505842121
M16 F 0.8 0.4 -33.7670387988
M16 F 0.8 0.5 -33.8643180676
M16 F 0.8 0.6 -33.8556823222
M16 F 0.8 0.7 -33.8819483174
M16 F 0.8 0.8 -33.9747526834
M16 F 0.8 0.9 -33.9565559832
M16 F 0.8 1.0 -34.108476075
M16 F 0.9 0.1 -33.7051651421
M16 F 0.9 0.2 -33.9029684969
M16 F 0.9 0.3 -33.7075849773
M16 F 0.9 0.4 -33.7982308731
M16 F 0.9 0.5 -33.8087046723
M16 F 0.9 0.6 -33.8885470361
M16 F 0.9 0.7 -33.9991290007
M16 F 0.9 0.8 -34.1828752224
M16 F 0.9 0.9 -34.0146540674
M16 F 0.9 1.0 -34.2549190075
M16 F 1.0 0.1 -33.6757258225
M16 F 1.0 0.2 -33.8819086399
M16 F 1.0 0.3 -33.8293533627
M16 F 1.0 0.4 -33.9710018216
M16 F 1.0 0.5 -33.9957590555
M16 F 1.0 0.6 -34.145996848
M16 F 1.0 0.7 -33.9960482065
M16 F 1.0 0.8 -34.0996093735
M16 F 1.0 0.9 -34.0965831014
M16 F 1.0 1.0 -34.3484176786
M16 T 0.1 0.1 -32.2041594054
M16 T 0.1 0.2 -32.5205005611
M16 T 0.1 0.3 -32.8564381838
M16 T 0.1 0.4 -33.3020697718
M16 T 0.1 0.5 -33.8329967356
M16 T 0.1 0.6 -34.5385333521
M16 T 0.1 0.7 -35.2623885777
M16 T 0.1 0.8 -35.7491390741
M16 T 0.1 0.9 -36.1998770303
M16 T 0.1 1.0 -36.5593139801
M16 T 0.2 0.1 -32.4380435471
M16 T 0.2 0.2 -32.7977339136
M16 T 0.2 0.3 -33.1771349244
M16 T 0.2 0.4 -33.5735394367
M16 T 0.2 0.5 -34.2067885649
M16 T 0.2 0.6 -34.784117341
M16 T 0.2 0.7 -35.291251982
M16 T 0.2 0.8 -35.9006136181
M16 T 0.2 0.9 -36.2383352524
M16 T 0.2 1.0 -36.5450802361
M16 T 0.3 0.1 -32.6611747949
M16 T 0.3 0.2 -33.0179052954
M16 T 0.3 0.3 -33.4464121708
M16 T 0.3 0.4 -34.003068968
M16 T 0.3 0.5 -34.3087176867
M16 T 0.3 0.6 -34.8050082082
M16 T 0.3 0.7 -35.0907743075
M16 T 0.3 0.8 -35.724081656
M16 T 0.3 0.9 -35.9485784121
M16 T 0.3 1.0 -36.5406042482
M16 T 0.4 0.1 -32.91961539
M16 T 0.4 0.2 -33.2881012926
M16 T 0.4 0.3 -33.744766306
M16 T 0.4 0.4 -34.1254332797
M16 T 0.4 0.5 -34.4240695262
M16 T 0.4 0.6 -34.6653593181
M16 T 0.4 0.7 -35.1092601842
M16 T 0.4 0.8 -35.592176681
M16 T 0.4 0.9 -35.6761209088
M16 T 0.4 1.0 -36.1408609649
M16 T 0.5 0.1 -33.1686265
M16 T 0.5 0.2 -33.4538998807
M16 T 0.5 0.3 -33.8026457546
M16 T 0.5 0.4 -33.9562200817
M16 T 0.5 0.5 -34.2750955558
M16 T 0.5 0.6 -34.6867717237
M16 T 0.5 0.7 -34.8280956646
M16 T 0.5 0.8 -35.2514068244
M16 T 0.5 0.9 -35.3262526655
M16 T 0.5 1.0 -35.9375101009
M16 T 0.6 0.1 -33.4354145464
M16 T 0.6 0.2 -33.5230896019
M16 T 0.6 0.3 -33.6672506811
M16 T 0.6 0.4 -34.2322935618
M16 T 0.6 0.5 -34.2084661952
M16 T 0.6 0.6 -34.3999077075
M16 T 0.6 0.7 -34.5667517021
M16 T 0.6 0.8 -35.0459643823
M16 T 0.6 0.9 -35.4787977766
M16 T 0.6 1.0 -35.7616201669
M16 T 0.7 0.1 -33.5039501293
M16 T 0.7 0.2 -33.6730172801
M16 T 0.7 0.3 -33.8118400016
M16 T 0.7 0.4 -33.9103001909
M16 T 0.7 0.5 -34.2022614234
M16 T 0.7 0.6 -34.3396696446
M16 T 0.7 0.7 -34.5683304811
M16 T 0.7 0.8 -34.8988464189
M16 T 0.7 0.9 -35.3738851854
M16 T 0.7 1.0 -35.6111333232
M16 T 0.8 0.1 -33.5981180564
M16 T 0.8 0.2 -33.8352429351
M16 T 0.8 0.3 -33.9133819913
M16 T 0.8 0.4 -33.9077948426
M16 T 0.8 0.5 -34.0630482621
M16 T 0.8 0.6 -34.407611456
M16 T 0.8 0.7 -34.4848977572
M16 T 0.8 0.8 -34.7079174589
M16 T 0.8 0.9 -34.684917528
M16 T 0.8 1.0 -34.9149704491
M16 T 0.9 0.1 -33.7077217924
M16 T 0.9 0.2 -33.7329706564
M16 T 0.9 0.3 -33.8732651865
M16 T 0.9 0.4 -34.0560979826
M16 T 0.9 0.5 -34.2506386746
M16 T 0.9 0.6 -34.265838929
M16 T 0.9 0.7 -34.276689637
M16 T 0.9 0.8 -34.5256999561
M16 T 0.9 0.9 -34.5817479048
M16 T 0.9 1.0 -34.9018419241
M16 T 1.0 0.1 -33.8721236537
M16 T 1.0 0.2 -33.7783697994
M16 T 1.0 0.3 -34.0697149326
M16 T 1.0 0.4 -34.2625751985
M16 T 1.0 0.5 -34.3188230445
M16 T 1.0 0.6 -34.3492574297
M16 T 1.0 0.7 -34.5538961989
M16 T 1.0 0.8 -34.3566302134
M16 T 1.0 0.9 -34.8444713249
M16 T 1.0 1.0 -34.9359881347
M17 F 0.1 0.1 -31.9724852194
M17 F 0.1 0.2 -32.2376367855
M17 F 0.1 0.3 -32.5221174823
M17 F 0.1 0.4 -32.6288430802
M17 F 0.1 0.5 -32.9557846008
M17 F 0.1 0.6 -33.1355248345
M17 F 0.1 0.7 -33.3872842924
M17 F 0.1 0.8 -33.6391275674
M17 F 0.1 0.9 -33.765899334
M17 F 0.1 1.0 -33.8202412418
M17 F 0.2 0.1 -32.2739724478
M17 F 0.2 0.2 -32.4525830868
M17 F 0.2 0.3 -32.7930964748
M17 F 0.2 0.4 -32.9256748114
M17 F 0.2 0.5 -33.2766696223
M17 F 0.2 0.6 -33.4241432375
M17 F 0.2 0.7 -33.6436510102
M17 F 0.2 0.8 -33.7992159426
M17 F 0.2 0.9 -33.8944535647
M17 F 0.2 1.0 -33.948218127
M17 F 0.3 0.1 -32.571592189
M17 F 0.3 0.2 -32.7944049222
M17 F 0.3 0.3 -33.0216692205
M17 F 0.3 0.4 -33.2777003282
M17 F 0.3 0.5 -33.4656552904
M17 F 0.3 0.6 -33.5324413792
M17 F 0.3 0.7 -33.6913352385
M17 F 0.3 0.8 -33.8964993846
M17 F 0.3 0.9 -33.8130935446
M17 F 0.3 1.0 -34.033154885
M17 F 0.4 0.1 -32.7986964553
M17 F 0.4 0.2 -32.9474200934
M17 F 0.4 0.3 -33.3681950342
M17 F 0.4 0.4 -33.5392321438
M17 F 0.4 0.5 -33.6600845566
M17 F 0.4 0.6 -33.7226648816
M17 F 0.4 0.7 -33.8788314649
M17 F 0.4 0.8 -33.9343920997
M17 F 0.4 0.9 -34.1389368722
M17 F 0.4 1.0 -34.1967643414
M17 F 0.5 0.1 -33.12723231
M17 F 0.5 0.2 -33.4369113206
M17 F 0.5 0.3 -33.5932614237
M17 F 0.5 0.4 -33.6380758645
M17 F 0.5 0.5 -33.7831886212
M17 F 0.5 0.6 -33.9146840932
M17 F 0.5 0.7 -34.1463527004
M17 F 0.5 0.8 -34.1218179634
M17 F 0.5 0.9 -34.1923167635
M17 F 0.5 1.0 -34.3119823995
M17 F 0.6 0.1 -33.4571021562
M17 F 0.6 0.2 -33.5658122346
M17 F 0.6 0.3 -33.7488721041
M17 F 0.6 0.4 -33.745755813
M17 F 0.6 0.5 -34.0097175107
M17 F 0.6 0.6 -33.9682223308
M17 F 0.6 0.7 -34.0420370549
M17 F 0.6 0.8 -34.3049628954
M17 F 0.6 0.9 -34.2883245458
M17 F 0.6 1.0 -34.4841981206
M17 F 0.7 0.1 -33.6776578953
M17 F 0.7 0.2 -33.7632017933
M17 F 0.7 0.3 -33.8469523933
M17 F 0.7 0.4 -34.0203798632
M17 F 0.7 0.5 -34.0605219282
M17 F 0.7 0.6 -34.1262476764
M17 F 0.7 0.7 -34.3201058292
M17 F 0.7 0.8 -34.3023644526
M17 F 0.7 0.9 -34.3894824738
M17 F 0.7 1.0 -34.6086175228
M17 F 0.8 0.1 -33.7964249914
M17 F 0.8 0.2 -33.8249938519
M17 F 0.8 0.3 -33.9747901904
M17 F 0.8 0.4 -34.0432673307
M17 F 0.8 0.5 -34.2483066444
M17 F 0.8 0.6 -33.9905718592
M17 F 0.8 0.7 -34.4131371064
M17 F 0.8 0.8 -34.5399657399
M17 F 0.8 0.9 -34.5568646602
M17 F 0.8 1.0 -34.613923411
M17 F 0.9 0.1 -33.9770169096
M17 F 0.9 0.2 -34.0728140892
M17 F 0.9 0.3 -34.2326375653
M17 F 0.9 0.4 -34.2237370807
M17 F 0.9 0.5 -34.2696433811
M17 F 0.9 0.6 -34.443645781
M17 F 0.9 0.7 -34.4400880163
M17 F 0.9 0.8 -34.6127302982
M17 F 0.9 0.9 -34.4515895181
M17 F 0.9 1.0 -34.4893548668
M17 F 1.0 0.1 -33.9542463329
M17 F 1.0 0.2 -34.1851886353
M17 F 1.0 0.3 -34.153388564
M17 F 1.0 0.4 -34.2952894847
M17 F 1.0 0.5 -34.3921130634
M17 F 1.0 0.6 -34.3129571387
M17 F 1.0 0.7 -34.3830896259
M17 F 1.0 0.8 -34.3822667748
M17 F 1.0 0.9 -34.7455206874
M17 F 1.0 1.0 -34.6769261018
M17 T 0.1 0.1 -32.0940691941
M17 T 0.1 0.2 -32.3506846715
M17 T 0.1 0.3 -32.716286659
M17 T 0.1 0.4 -33.1221403272
M17 T 0.1 0.5 -33.5952488431
M17 T 0.1 0.6 -34.2018229377
M17 T 0.1 0.7 -34.7316549734
M17 T 0.1 0.8 -35.2623450917
M17 T 0.1 0.9 -35.3412674779
M17 T 0.1 1.0 -35.6429354475
M17 T 0.2 0.1 -32.3508830254
M17 T 0.2 0.2 -32.6125640728
M17 T 0.2 0.3 -32.9761391506
M17 T 0.2 0.4 -33.4820239381
M17 T 0.2 0.5 -34.0452242828
M17 T 0.2 0.6 -34.3697221622
M17 T 0.2 0.7 -34.7413016279
M17 T 0.2 0.8 -34.8779178594
M17 T 0.2 0.9 -35.3142909031
M17 T 0.2 1.0 -35.6278439159
M17 T 0.3 0.1 -32.6379079719
M17 T 0.3 0.2 -32.9424491564
M17 T 0.3 0.3 -33.27810385
M17 T 0.3 0.4 -33.8880673727
M17 T 0.3 0.5 -34.296915631
M17 T 0.3 0.6 -34.5338686725
M17 T 0.3 0.7 -34.9455865424
M17 T 0.3 0.8 -35.0951491709
M17 T 0.3 0.9 -35.4446935036
M17 T 0.3 1.0 -35.3979738996
M17 T 0.4 0.1 -32.8611708531
M17 T 0.4 0.2 -33.2474817262
M17 T 0.4 0.3 -33.4888820657
M17 T 0.4 0.4 -33.9275707181
M17 T 0.4 0.5 -34.0485968144
M17 T 0.4 0.6 -34.5468669901
M17 T 0.4 0.7 -34.8564861701
M17 T 0.4 0.8 -34.9465487866
M17 T 0.4 0.9 -35.2713488912
M17 T 0.4 1.0 -35.8415544296
M17 T 0.5 0.1 -33.2173660817
M17 T 0.5 0.2 -33.4557092536
M17 T 0.5 0.3 -33.713472388
M17 T 0.5 0.4 -33.7562709344
M17 T 0.5 0.5 -34.309014342
M17 T 0.5 0.6 -34.3626543829
M17 T 0.5 0.7 -34.6207778411
M17 T 0.5 0.8 -34.7366861382
M17 T 0.5 0.9 -35.3516561521
M17 T 0.5 1.0 -35.5547873467
M17 T 0.6 0.1 -33.3850504824
M17 T 0.6 0.2 -33.6163055528
M17 T 0.6 0.3 -33.8887771867
M17 T 0.6 0.4 -34.0304450691
M17 T 0.6 0.5 -34.1078290594
M17 T 0.6 0.6 -34.5323268039
M17 T 0.6 0.7 -34.766713412
M17 T 0.6 0.8 -34.7103064322
M17 T 0.6 0.9 -35.2642926126
M17 T 0.6 1.0 -34.845081887
M17 T 0.7 0.1 -33.6594594843
M17 T 0.7 0.2 -33.7126789971
M17 T 0.7 0.3 -33.8090858949
M17 T 0.7 0.4 -34.0572506136
M17 T 0.7 0.5 -34.2884447351
M17 T 0.7 0.6 -34.5637171871
M17 T 0.7 0.7 -34.6463204485
M17 T 0.7 0.8 -34.7956113547
M17 T 0.7 0.9 -34.8793422692
M17 T 0.7 1.0 -35.2182660618
M17 T 0.8 0.1 -33.6830877969
M17 T 0.8 0.2 -33.9591703165
M17 T 0.8 0.3 -33.9619898511
M17 T 0.8 0.4 -34.121210874
M17 T 0.8 0.5 -34.2213827821
M17 T 0.8 0.6 -34.3430193287
M17 T 0.8 0.7 -34.4551288053
M17 T 0.8 0.8 -34.4047447439
M17 T 0.8 0.9 -35.0775458362
M17 T 0.8 1.0 -35.2625877112
M17 T 0.9 0.1 -33.9363219808
M17 T 0.9 0.2 -33.9188651367
M17 T 0.9 0.3 -34.0025867354
M17 T 0.9 0.4 -34.1144280715
M17 T 0.9 0.5 -34.2587030911
M17 T 0.9 0.6 -34.2755340797
M17 T 0.9 0.7 -34.4639724156
M17 T 0.9 0.8 -34.4266829457
M17 T 0.9 0.9 -34.5465826341
M17 T 0.9 1.0 -35.0110876005
M17 T 1.0 0.1 -33.9906573227
M17 T 1.0 0.2 -34.1366192806
M17 T 1.0 0.3 -34.1492368077
M17 T 1.0 0.4 -34.1328593134
M17 T 1.0 0.5 -34.3842531632
M17 T 1.0 0.6 -34.3646083857
M17 T 1.0 0.7 -34.6744067907
M17 T 1.0 0.8 -34.5635665102
M17 T 1.0 0.9 -34.658340806
M17 T 1.0 1.0 -34.9807751078
M18 F 0.1 0.1 -31.7903694065
M18 F 0.1 0.2 -32.0984778473
M18 F 0.1 0.3 -32.4152836237
M18 F 0.1 0.4 -32.7415982578
M18 F 0.1 0.5 -33.0758995021
M18 F 0.1 0.6 -33.5221289339
M18 F 0.1 0.7 -33.7797765059
M18 F 0.1 0.8 -33.9791095342
M18 F 0.1 0.9 -34.2898863631
M18 F 0.1 1.0 -34.4717411853
M18 F 0.2 0.1 -32.1532647466
M18 F 0.2 0.2 -32.4880205137
M18 F 0.2 0.3 -32.7640601156
M18 F 0.2 0.4 -33.2096126732
M18 F 0.2 0.5 -33.6059130015
M18 F 0.2 0.6 -33.879746422
M18 F 0.2 0.7 -34.0330790127
M18 F 0.2 0.8 -34.1765381966
M18 F 0.2 0.9 -34.5283201491
M18 F 0.2 1.0 -34.6642591126
M18 F 0.3 0.1 -32.5560023772
M18 F 0.3 0.2 -32.893713571
M18 F 0.3 0.3 -33.265561545
M18 F 0.3 0.4 -33.6387175701
M18 F 0.3 0.5 -33.9421015653
M18 F 0.3 0.6 -34.2583710526
M18 F 0.3 0.7 -34.3470127994
M18 F 0.3 0.8 -34.5440257058
M18 F 0.3 0.9 -34.6497699137
M18 F 0.3 1.0 -34.5363354414
M18 F 0.4 0.1 -32.9775084114
M18 F 0.4 0.2 -33.3740925635
M18 F 0.4 0.3 -33.7238221574
M18 F 0.4 0.4 -34.0085776593
M18 F 0.4 0.5 -34.030040314
M18 F 0.4 0.6 -34.548130479
M18 F 0.4 0.7 -34.5531358681
M18 F 0.4 0.8 -34.7697993411
M18 F 0.4 0.9 -34.8828079207
M18 F 0.4 1.0 -35.0235852226
M18 F 0.5 0.1 -33.4144155937
M18 F 0.5 0.2 -33.8740808366
M18 F 0.5 0.3 -34.1259337414
M18 F 0.5 0.4 -34.3490074078
M18 F 0.5 0.5 -34.4641138003
M18 F 0.5 0.6 -34.6896935553
M18 F 0.5 0.7 -34.8962711413
M18 F 0.5 0.8 -34.7709802681
M18 F 0.5 0.9 -35.0526435777
M18 F 0.5 1.0 -35.2215348847
M18 F 0.6 0.1 -33.8845591033
M18 F 0.6 0.2 -34.097604818
M18 F 0.6 0.3 -34.2470580406
M18 F 0.6 0.4 -34.5668212901
M18 F 0.6 0.5 -34.5617660926
M18 F 0.6 0.6 -34.7175596173
M18 F 0.6 0.7 -35.1371173651
M18 F 0.6 0.8 -35.1030779763
M18 F 0.6 0.9 -34.9032107433
M18 F 0.6 1.0 -35.0223979049
M18 F 0.7 0.1 -34.195382163
M18 F 0.7 0.2 -34.3268354235
M18 F 0.7 0.3 -34.5796833981
M18 F 0.7 0.4 -34.5692411692
M18 F 0.7 0.5 -34.7917884573
M18 F 0.7 0.6 -34.7531099779
M18 F 0.7 0.7 -35.0573043535
M18 F 0.7 0.8 -34.977923276
M18 F 0.7 0.9 -35.1515296687
M18 F 0.7 1.0 -35.4720430546
M18 F 0.8 0.1 -34.569094265
M18 F 0.8 0.2 -34.5192217136
M18 F 0.8 0.3 -34.7222932941
M18 F 0.8 0.4 -34.7405315939
M18 F 0.8 0.5 -34.879388846
M18 F 0.8 0.6 -34.9752859547
M18 F 0.8 0.7 -34.879754261
M18 F 0.8 0.8 -34.9528893628
M18 F 0.8 0.9 -35.1224321135
M18 F 0.8 1.0 -35.1940280211
M18 F 0.9 0.1 -34.4731357521
M18 F 0.9 0.2 -34.6801135897
M18 F 0.9 0.3 -34.8319541674
M18 F 0.9 0.4 -34.865735936
M18 F 0.9 0.5 -35.0724713067
M18 F 0.9 0.6 -35.0019337612
M18 F 0.9 0.7 -35.1186146401
M18 F 0.9 0.8 -35.3539893162
M18 F 0.9 0.9 -35.2732939542
M18 F 0.9 1.0 -35.3357955456
M18 F 1.0 0.1 -34.7026568893
M18 F 1.0 0.2 -34.7393682243
M18 F 1.0 0.3 -34.7398900195
M18 F 1.0 0.4 -34.9767303551
M18 F 1.0 0.5 -35.0193457434
M18 F 1.0 0.6 -35.1322117681
M18 F 1.0 0.7 -35.3902828539
M18 F 1.0 0.8 -35.2960607774
M18 F 1.0 0.9 -35.0551101521
M18 F 1.0 1.0 -35.2483049123
M18 T 0.1 0.1 -31.8298185479
M18 T 0.1 0.2 -32.2061894957
M18 T 0.1 0.3 -32.5861880504
M18 T 0.1 0.4 -33.0093295376
M18 T 0.1 0.5 -33.5455485323
M18 T 0.1 0.6 -34.2844632978
M18 T 0.1 0.7 -34.9758291764
M18 T 0.1 0.8 -35.4459839451
M18 T 0.1 0.9 -36.0046793747
M18 T 0.1 1.0 -37.2553967304
M18 T 0.2 0.1 -32.2000693739
M18 T 0.2 0.2 -32.5758901552
M18 T 0.2 0.3 -32.9633060356
M18 T 0.2 0.4 -33.5213042896
M18 T 0.2 0.5 -34.1937277994
M18 T 0.2 0.6 -34.7637424937
M18 T 0.2 0.7 -35.2615671055
M18 T 0.2 0.8 -35.91223816
M18 T 0.2 0.9 -36.5588680709
M18 T 0.2 1.0 -36.8306978764
M18 T 0.3 0.1 -32.5774219816
M18 T 0.3 0.2 -32.9578824148
M18 T 0.3 0.3 -33.4813849931
M18 T 0.3 0.4 -34.0335611365
M18 T 0.3 0.5 -34.4962430093
M18 T 0.3 0.6 -34.8374099473
M18 T 0.3 0.7 -35.3724478071
M18 T 0.3 0.8 -35.9420729624
M18 T 0.3 0.9 -36.3148879745
M18 T 0.3 1.0 -36.7550079873
M18 T 0.4 0.1 -33.0001027972
M18 T 0.4 0.2 -33.450556943
M18 T 0.4 0.3 -33.9174826497
M18 T 0.4 0.4 -34.2453124772
M18 T 0.4 0.5 -34.643909139
M18 T 0.4 0.6 -35.0801548642
M18 T 0.4 0.7 -35.3166009474
M18 T 0.4 0.8 -35.593930232
M18 T 0.4 0.9 -36.0458629681
M18 T 0.4 1.0 -36.6956006631
M18 T 0.5 0.1 -33.4752394752
M18 T 0.5 0.2 -33.898517878
M18 T 0.5 0.3 -34.1097080942
M18 T 0.5 0.4 -34.5052910641
M18 T 0.5 0.5 -34.6184479844
M18 T 0.5 0.6 -34.8748029647
M18 T 0.5 0.7 -35.1907195841
M18 T 0.5 0.8 -35.4166619632
M18 T 0.5 0.9 -35.7046302411
M18 T 0.5 1.0 -35.8909323621
M18 T 0.6 0.1 -33.9022506511
M18 T 0.6 0.2 -34.0960856753
M18 T 0.6 0.3 -34.4116988148
M18 T 0.6 0.4 -34.4671487968
M18 T 0.6 0.5 -34.6890881614
M18 T 0.6 0.6 -34.7792812322
M18 T 0.6 0.7 -34.9165953018
M18 T 0.6 0.8 -35.2202732971
M18 T 0.6 0.9 -35.4914947042
M18 T 0.6 1.0 -35.6193738563
M18 T 0.7 0.1 -34.1599052885
M18 T 0.7 0.2 -34.3513735706
M18 T 0.7 0.3 -34.4178905673
M18 T 0.7 0.4 -34.4251555122
M18 T 0.7 0.5 -34.6437308446
M18 T 0.7 0.6 -34.7379042172
M18 T 0.7 0.7 -34.7978919985
M18 T 0.7 0.8 -35.1446909086
M18 T 0.7 0.9 -35.2956959998
M18 T 0.7 1.0 -35.346395368
M18 T 0.8 0.1 -34.4686462541
M18 T 0.8 0.2 -34.4585678924
M18 T 0.8 0.3 -34.4511497071
M18 T 0.8 0.4 -34.5344741957
M18 T 0.8 0.5 -34.5294393596
M18 T 0.8 0.6 -34.6967552244
M18 T 0.8 0.7 -34.790790491
M18 T 0.8 0.8 -34.9991987196
M18 T 0.8 0.9 -35.2940131066
M18 T 0.8 1.0 -35.3548255384
M18 T 0.9 0.1 -34.5711143584
M18 T 0.9 0.2 -34.628965467
M18 T 0.9 0.3 -34.4729471813
M18 T 0.9 0.4 -34.4955674792
M18 T 0.9 0.5 -34.6479130703
M18 T 0.9 0.6 -34.8088134684
M18 T 0.9 0.7 -34.9328856423
M18 T 0.9 0.8 -34.9532753494
M18 T 0.9 0.9 -34.9554275034
M18 T 0.9 1.0 -35.1294307401
M18 T 1.0 0.1 -34.4902568307
M18 T 1.0 0.2 -34.7733563633
M18 T 1.0 0.3 -34.6904018485
M18 T 1.0 0.4 -34.7900503607
M18 T 1.0 0.5 -34.6972258296
M18 T 1.0 0.6 -34.9002495463
M18 T 1.0 0.7 -34.7726995915
M18 T 1.0 0.8 -34.804995588
M18 T 1.0 0.9 -35.1334833934
M18 T 1.0 1.0 -34.764518029


==> anc/event_lnprob_m1_m2_chieff_LVT151012.dat <==
M10 F 0.1 0.1 -29.899624867
M10 F 0.1 0.2 -30.7172113141
M10 F 0.1 0.3 -31.528744442
M10 F 0.1 0.4 -32.294769565
M10 F 0.1 0.5 -33.1682998668
M10 F 0.1 0.6 -33.8311497315
M10 F 0.1 0.7 -34.5472411234
M10 F 0.1 0.8 -35.3654499459
M10 F 0.1 0.9 -36.3959123213
M10 F 0.1 1.0 -36.9089596913
M10 F 0.2 0.1 -30.8240033255
M10 F 0.2 0.2 -31.654089965
M10 F 0.2 0.3 -32.4449479494
M10 F 0.2 0.4 -33.3865573489
M10 F 0.2 0.5 -33.9996647322
M10 F 0.2 0.6 -34.6991910271
M10 F 0.2 0.7 -35.5251499392
M10 F 0.2 0.8 -36.5438400987
M10 F 0.2 0.9 -37.0733388703
M10 F 0.2 1.0 -37.7483161499
M10 F 0.3 0.1 -31.7724039288
M10 F 0.3 0.2 -32.5814286208
M10 F 0.3 0.3 -33.576073511
M10 F 0.3 0.4 -34.1440873761
M10 F 0.3 0.5 -34.8586336543
M10 F 0.3 0.6 -35.6966326548
M10 F 0.3 0.7 -36.6161076055
M10 F 0.3 0.8 -37.3020198437
M10 F 0.3 0.9 -38.1627449119
M10 F 0.3 1.0 -38.2439092546
M10 F 0.4 0.1 -32.7279512735
M10 F 0.4 0.2 -33.7494154973
M10 F 0.4 0.3 -34.2372190613
M10 F 0.4 0.4 -35.0453886494
M10 F 0.4 0.5 -35.9371012757
M10 F 0.4 0.6 -36.7448784857
M10 F 0.4 0.7 -37.5607410517
M10 F 0.4 0.8 -38.4872763277
M10 F 0.4 0.9 -38.5973851093
M10 F 0.4 1.0 -38.7002728253
M10 F 0.5 0.1 -33.8299565338
M10 F 0.5 0.2 -34.3443634103
M10 F 0.5 0.3 -35.1991686343
M10 F 0.5 0.4 -36.0235818319
M10 F 0.5 0.5 -36.9806824993
M10 F 0.5 0.6 -38.2481674936
M10 F 0.5 0.7 -38.8157266873
M10 F 0.5 0.8 -38.8951819608
M10 F 0.5 0.9 -38.9802245831
M10 F 0.5 1.0 -39.032881393
M10 F 0.6 0.1 -34.4729447656
M10 F 0.6 0.2 -35.3284353734
M10 F 0.6 0.3 -36.1267302207
M10 F 0.6 0.4 -37.3042525521
M10 F 0.6 0.5 -38.7938812646
M10 F 0.6 0.6 -39.1451476827
M10 F 0.6 0.7 -39.2147293045
M10 F 0.6 0.8 -39.2847002799
M10 F 0.6 0.9 -39.3550063653
M10 F 0.6 1.0 -39.3986098659
M10 F 0.7 0.1 -35.4703559001
M10 F 0.7 0.2 -36.2185239821
M10 F 0.7 0.3 -37.6359545037
M10 F 0.7 0.4 -39.2481236375
M10 F 0.7 0.5 -39.4683712032
M10 F 0.7 0.6 -39.5314016345
M10 F 0.7 0.7 -39.585124135
M10 F 0.7 0.8 -39.6401379402
M10 F 0.7 0.9 -39.6891930744
M10 F 0.7 1.0 -39.739508744
M10 F 0.8 0.1 -36.3148574001
M10 F 0.8 0.2 -38.0159507657
M10 F 0.8 0.3 -39.6439983514
M10 F 0.8 0.4 -39.7696718476
M10 F 0.8 0.5 -39.8161940317
M10 F 0.8 0.6 -39.8854132416
M10 F 0.8 0.7 -39.8114622339
M10 F 0.8 0.8 -39.9661790778
M10 F 0.8 0.9 -40.0141587884
M10 F 0.8 1.0 -40.0600891902
M10 F 0.9 0.1 -38.351645336
M10 F 0.9 0.2 -39.9007985964
M10 F 0.9 0.3 -40.0539368139
M10 F 0.9 0.4 -40.0822740444
M10 F 0.9 0.5 -40.1277306665
M10 F 0.9 0.6 -40.1579172483
M10 F 0.9 0.7 -40.2450834047
M10 F 0.9 0.8 -40.2258264468
M10 F 0.9 0.9 -40.1750675103
M10 F 0.9 1.0 -40.5498068584
M10 F 1.0 0.1 -40.2061959155
M10 F 1.0 0.2 -40.3240468849
M10 F 1.0 0.3 -40.3520477415
M10 F 1.0 0.4 -40.4049128969
M10 F 1.0 0.5 -40.4066882292
M10 F 1.0 0.6 -40.4512792893
M10 F 1.0 0.7 -40.4951658422
M10 F 1.0 0.8 -40.5515777715
M10 F 1.0 0.9 -40.5596405393
M10 F 1.0 1.0 -41.0215031919
M10 T 0.1 0.1 -29.8825031261
M10 T 0.1 0.2 -30.718548524
M10 T 0.1 0.3 -31.5412589245
M10 T 0.1 0.4 -32.3002992373
M10 T 0.1 0.5 -33.2183914906
M10 T 0.1 0.6 -33.8162171227
M10 T 0.1 0.7 -34.5345309905
M10 T 0.1 0.8 -35.3463898624
M10 T 0.1 0.9 -36.4099028222
M10 T 0.1 1.0 -36.9992183767
M10 T 0.2 0.1 -30.8650900085
M10 T 0.2 0.2 -31.6557759503
M10 T 0.2 0.3 -32.43616897
M10 T 0.2 0.4 -33.3962072806
M10 T 0.2 0.5 -34.0061958575
M10 T 0.2 0.6 -34.7023098419
M10 T 0.2 0.7 -35.5391709306
M10 T 0.2 0.8 -36.5479701591
M10 T 0.2 0.9 -37.0539501005
M10 T 0.2 1.0 -37.7869420035
M10 T 0.3 0.1 -31.7623771363
M10 T 0.3 0.2 -32.5783663212
M10 T 0.3 0.3 -33.5463982449
M10 T 0.3 0.4 -34.1457982967
M10 T 0.3 0.5 -34.8422627947
M10 T 0.3 0.6 -35.7492031194
M10 T 0.3 0.7 -36.6090185711
M10 T 0.3 0.8 -37.3392002174
M10 T 0.3 0.9 -38.0261849709
M10 T 0.3 1.0 -38.3195271978
M10 T 0.4 0.1 -32.731930568
M10 T 0.4 0.2 -33.7480169381
M10 T 0.4 0.3 -34.2638448491
M10 T 0.4 0.4 -35.0289549458
M10 T 0.4 0.5 -35.9257350137
M10 T 0.4 0.6 -36.7701043902
M10 T 0.4 0.7 -37.5727168963
M10 T 0.4 0.8 -38.550099156
M10 T 0.4 0.9 -38.6032875008
M10 T 0.4 1.0 -38.7808280612
M10 T 0.5 0.1 -33.8601722764
M10 T 0.5 0.2 -34.3627302523
M10 T 0.5 0.3 -35.1972629928
M10 T 0.5 0.4 -36.0278751346
M10 T 0.5 0.5 -37.007100115
M10 T 0.5 0.6 -38.2673079429
M10 T 0.5 0.7 -38.861285499
M10 T 0.5 0.8 -38.9239592837
M10 T 0.5 0.9 -39.0153504904
M10 T 0.5 1.0 -39.1478434285
M10 T 0.6 0.1 -34.4699547766
M10 T 0.6 0.2 -35.3179634376
M10 T 0.6 0.3 -36.1361223359
M10 T 0.6 0.4 -37.3251278493
M10 T 0.6 0.5 -38.1165181775
M10 T 0.6 0.6 -39.1511478177
M10 T 0.6 0.7 -39.3122560975
M10 T 0.6 0.8 -39.3159163698
M10 T 0.6 0.9 -39.3837712925
M10 T 0.6 1.0 -39.4404495697
M10 T 0.7 0.1 -35.46644096
M10 T 0.7 0.2 -36.1441491761
M10 T 0.7 0.3 -37.4660644963
M10 T 0.7 0.4 -39.226811866
M10 T 0.7 0.5 -39.5628891924
M10 T 0.7 0.6 -39.501521708
M10 T 0.7 0.7 -39.5682421353
M10 T 0.7 0.8 -39.7728843231
M10 T 0.7 0.9 -39.7242173812
M10 T 0.7 1.0 -39.8076701513
M10 T 0.8 0.1 -36.2851611193
M10 T 0.8 0.2 -38.0440624601
M10 T 0.8 0.3 -39.5751814554
M10 T 0.8 0.4 -39.0445296365
M10 T 0.8 0.5 -39.9103151104
M10 T 0.8 0.6 -39.9753575173
M10 T 0.8 0.7 -39.0913980916
M10 T 0.8 0.8 -40.0103978927
M10 T 0.8 0.9 -40.0372053735
M10 T 0.8 1.0 -40.1247263337
M10 T 0.9 0.1 -38.3057282001
M10 T 0.9 0.2 -38.9089488506
M10 T 0.9 0.3 -39.9454819366
M10 T 0.9 0.4 -38.9744946402
M10 T 0.9 0.5 -40.0825279868
M10 T 0.9 0.6 -39.330752015
M10 T 0.9 0.7 -40.1800080648
M10 T 0.9 0.8 -40.2907665064
M10 T 0.9 0.9 -40.3010770645
M10 T 0.9 1.0 -40.2796248954
M10 T 1.0 0.1 -40.3705625647
M10 T 1.0 0.2 -40.1833895718
M10 T 1.0 0.3 -40.4489502589
M10 T 1.0 0.4 -39.2440758729
M10 T 1.0 0.5 -39.5194462495
M10 T 1.0 0.6 -40.4251031097
M10 T 1.0 0.7 -39.5684736918
M10 T 1.0 0.8 -40.6544938983
M10 T 1.0 0.9 -40.506951052
M10 T 1.0 1.0 -41.0127254861
M13 F 0.1 0.1 -29.3934243786
M13 F 0.1 0.2 -29.733199199
M13 F 0.1 0.3 -30.2114401871
M13 F 0.1 0.4 -30.492197492
M13 F 0.1 0.5 -31.0663811251
M13 F 0.1 0.6 -31.2506972263
M13 F 0.1 0.7 -31.1900071255
M13 F 0.1 0.8 -31.1495685776
M13 F 0.1 0.9 -31.448646536
M13 F 0.1 1.0 -31.6944502005
M13 F 0.2 0.1 -29.7032849705
M13 F 0.2 0.2 -30.1151727612
M13 F 0.2 0.3 -30.6325291207
M13 F 0.2 0.4 -30.8376440844
M13 F 0.2 0.5 -31.0374401869
M13 F 0.2 0.6 -31.4145874181
M13 F 0.2 0.7 -31.3846301837
M13 F 0.2 0.8 -31.9044907786
M13 F 0.2 0.9 -31.739042525
M13 F 0.2 1.0 -31.6294082331
M13 F 0.3 0.1 -30.2573161253
M13 F 0.3 0.2 -30.6346060599
M13 F 0.3 0.3 -30.9728598795
M13 F 0.3 0.4 -31.1511526061
M13 F 0.3 0.5 -31.4560786799
M13 F 0.3 0.6 -31.5480563349
M13 F 0.3 0.7 -31.3060654772
M13 F 0.3 0.8 -31.4228921481
M13 F 0.3 0.9 -31.7682104654
M13 F 0.3 1.0 -31.6830097394
M13 F 0.4 0.1 -30.5559917534
M13 F 0.4 0.2 -30.977000569
M13 F 0.4 0.3 -31.100817184
M13 F 0.4 0.4 -31.4293421858
M13 F 0.4 0.5 -31.2599636564
M13 F 0.4 0.6 -31.6748499312
M13 F 0.4 0.7 -31.2060947785
M13 F 0.4 0.8 -31.6120844516
M13 F 0.4 0.9 -31.0602176948
M13 F 0.4 1.0 -31.7850510433
M13 F 0.5 0.1 -31.1063378088
M13 F 0.5 0.2 -31.3456361239
M13 F 0.5 0.3 -30.9960346244
M13 F 0.5 0.4 -31.4216698111
M13 F 0.5 0.5 -31.6234168092
M13 F 0.5 0.6 -31.7981242844
M13 F 0.5 0.7 -31.6494652392
M13 F 0.5 0.8 -32.3940828168
M13 F 0.5 0.9 -31.9900998101
M13 F 0.5 1.0 -31.9466810981
M13 F 0.6 0.1 -31.3379686442
M13 F 0.6 0.2 -31.1074246972
M13 F 0.6 0.3 -31.3991068462
M13 F 0.6 0.4 -31.4535775552
M13 F 0.6 0.5 -31.6585507128
M13 F 0.6 0.6 -31.5646444076
M13 F 0.6 0.7 -31.5963843148
M13 F 0.6 0.8 -32.0459924829
M13 F 0.6 0.9 -32.0242936233
M13 F 0.6 1.0 -31.967380331
M13 F 0.7 0.1 -31.5303934375
M13 F 0.7 0.2 -31.4702130624
M13 F 0.7 0.3 -31.500550608
M13 F 0.7 0.4 -32.0972809746
M13 F 0.7 0.5 -31.8178565544
M13 F 0.7 0.6 -31.8783950794
M13 F 0.7 0.7 -31.8585492956
M13 F 0.7 0.8 -32.0111106237
M13 F 0.7 0.9 -32.3133898864
M13 F 0.7 1.0 -32.3186923783
M13 F 0.8 0.1 -31.6142314934
M13 F 0.8 0.2 -31.3716834286
M13 F 0.8 0.3 -31.4794430129
M13 F 0.8 0.4 -31.6421627193
M13 F 0.8 0.5 -32.0880155854
M13 F 0.8 0.6 -32.1324990557
M13 F 0.8 0.7 -31.7738888529
M13 F 0.8 0.8 -31.9972153975
M13 F 0.8 0.9 -31.7419527069
M13 F 0.8 1.0 -31.4656080682
M13 F 0.9 0.1 -31.5892716133
M13 F 0.9 0.2 -31.6072264687
M13 F 0.9 0.3 -32.125557051
M13 F 0.9 0.4 -31.5346124588
M13 F 0.9 0.5 -32.0181733079
M13 F 0.9 0.6 -32.3163173171
M13 F 0.9 0.7 -32.1854241075
M13 F 0.9 0.8 -32.7850279716
M13 F 0.9 0.9 -32.2605252693
M13 F 0.9 1.0 -32.315846758
M13 F 1.0 0.1 -31.7896884358
M13 F 1.0 0.2 -32.5262514199
M13 F 1.0 0.3 -32.2695677956
M13 F 1.0 0.4 -32.3721702123
M13 F 1.0 0.5 -32.3607138758
M13 F 1.0 0.6 -32.2734050344
M13 F 1.0 0.7 -32.4152990334
M13 F 1.0 0.8 -32.2095194848
M13 F 1.0 0.9 -32.5648200473
M13 F 1.0 1.0 -32.7695326973
M13 T 0.1 0.1 -29.4973537531
M13 T 0.1 0.2 -29.8971022655
M13 T 0.1 0.3 -30.5582875989
M13 T 0.1 0.4 -31.0388734555
M13 T 0.1 0.5 -31.6216832303
M13 T 0.1 0.6 -31.5951076989
M13 T 0.1 0.7 -32.2966454578
M13 T 0.1 0.8 -32.0033225502
M13 T 0.1 0.9 -32.4068726192
M13 T 0.1 1.0 -32.0171200292
M13 T 0.2 0.1 -29.7657202379
M13 T 0.2 0.2 -29.8625224989
M13 T 0.2 0.3 -30.2710766256
M13 T 0.2 0.4 -30.6985164465
M13 T 0.2 0.5 -31.422371025
M13 T 0.2 0.6 -31.4748259387
M13 T 0.2 0.7 -32.2138603476
M13 T 0.2 0.8 -32.117790914
M13 T 0.2 0.9 -32.4104465982
M13 T 0.2 1.0 -32.632658474
M13 T 0.3 0.1 -30.2077609176
M13 T 0.3 0.2 -30.0556364201
M13 T 0.3 0.3 -30.2047685752
M13 T 0.3 0.4 -30.3154584803
M13 T 0.3 0.5 -30.7493023271
M13 T 0.3 0.6 -31.3967514916
M13 T 0.3 0.7 -31.6804956333
M13 T 0.3 0.8 -32.2613719303
M13 T 0.3 0.9 -32.3083396003
M13 T 0.3 1.0 -32.548150219
M13 T 0.4 0.1 -30.5237607118
M13 T 0.4 0.2 -30.2236723264
M13 T 0.4 0.3 -30.3792548311
M13 T 0.4 0.4 -30.4386822667
M13 T 0.4 0.5 -30.4918723981
M13 T 0.4 0.6 -30.7603053912
M13 T 0.4 0.7 -31.5040265318
M13 T 0.4 0.8 -31.8118781769
M13 T 0.4 0.9 -32.067945484
M13 T 0.4 1.0 -32.5911186864
M13 T 0.5 0.1 -30.4771303839
M13 T 0.5 0.2 -30.3883580677
M13 T 0.5 0.3 -30.4936791016
M13 T 0.5 0.4 -30.7694901986
M13 T 0.5 0.5 -30.2558913754
M13 T 0.5 0.6 -30.4164702397
M13 T 0.5 0.7 -30.6969285275
M13 T 0.5 0.8 -30.8915855165
M13 T 0.5 0.9 -31.8067227059
M13 T 0.5 1.0 -31.8670152437
M13 T 0.6 0.1 -31.0792453665
M13 T 0.6 0.2 -30.9432099174
M13 T 0.6 0.3 -30.9470206458
M13 T 0.6 0.4 -30.8642425792
M13 T 0.6 0.5 -30.8932608582
M13 T 0.6 0.6 -30.3839413729
M13 T 0.6 0.7 -30.5553527478
M13 T 0.6 0.8 -31.310436613
M13 T 0.6 0.9 -31.055593784
M13 T 0.6 1.0 -31.9708221766
M13 T 0.7 0.1 -31.1141188974
M13 T 0.7 0.2 -30.9349372894
M13 T 0.7 0.3 -31.2106699414
M13 T 0.7 0.4 -30.6915465571
M13 T 0.7 0.5 -30.9855337147
M13 T 0.7 0.6 -30.4248843398
M13 T 0.7 0.7 -31.0335847962
M13 T 0.7 0.8 -30.5652114272
M13 T 0.7 0.9 -30.6674530544
M13 T 0.7 1.0 -31.3878199548
M13 T 0.8 0.1 -31.55637788
M13 T 0.8 0.2 -31.7697990988
M13 T 0.8 0.3 -31.466956301
M13 T 0.8 0.4 -31.0589851026
M13 T 0.8 0.5 -30.9754452094
M13 T 0.8 0.6 -31.0630015577
M13 T 0.8 0.7 -30.5730129353
M13 T 0.8 0.8 -30.3503172192
M13 T 0.8 0.9 -30.5279288274
M13 T 0.8 1.0 -30.5751223557
M13 T 0.9 0.1 -31.4897028952
M13 T 0.9 0.2 -31.2357953186
M13 T 0.9 0.3 -30.8855827292
M13 T 0.9 0.4 -31.4872095403
M13 T 0.9 0.5 -31.520772899
M13 T 0.9 0.6 -31.4484258066
M13 T 0.9 0.7 -31.3658014103
M13 T 0.9 0.8 -31.1922905376
M13 T 0.9 0.9 -30.5217853429
M13 T 0.9 1.0 -30.6254064161
M13 T 1.0 0.1 -31.1815981898
M13 T 1.0 0.2 -32.1010918169
M13 T 1.0 0.3 -31.8126782565
M13 T 1.0 0.4 -31.8718784864
M13 T 1.0 0.5 -31.4765593106
M13 T 1.0 0.6 -30.9198423581
M13 T 1.0 0.7 -31.130154565
M13 T 1.0 0.8 -31.154932194
M13 T 1.0 0.9 -31.1367774113
M13 T 1.0 1.0 -30.3294595712
M14 F 0.1 0.1 -29.4154133407
M14 F 0.1 0.2 -29.7663979878
M14 F 0.1 0.3 -29.9085684556
M14 F 0.1 0.4 -30.407428359
M14 F 0.1 0.5 -30.5984591487
M14 F 0.1 0.6 -30.7858680808
M14 F 0.1 0.7 -30.9834720458
M14 F 0.1 0.8 -31.1402194584
M14 F 0.1 0.9 -31.5292964633
M14 F 0.1 1.0 -31.1642136165
M14 F 0.2 0.1 -29.7070219685
M14 F 0.2 0.2 -30.0311946298
M14 F 0.2 0.3 -30.4379818004
M14 F 0.2 0.4 -30.6189916219
M14 F 0.2 0.5 -30.5288899658
M14 F 0.2 0.6 -30.8458179899
M14 F 0.2 0.7 -31.1493317863
M14 F 0.2 0.8 -31.3562814426
M14 F 0.2 0.9 -31.3279432881
M14 F 0.2 1.0 -31.76341677
M14 F 0.3 0.1 -30.08478882
M14 F 0.3 0.2 -30.5183645907
M14 F 0.3 0.3 -30.7169371709
M14 F 0.3 0.4 -30.7776287642
M14 F 0.3 0.5 -31.1192371206
M14 F 0.3 0.6 -31.0560223273
M14 F 0.3 0.7 -31.3166707777
M14 F 0.3 0.8 -31.4894683593
M14 F 0.3 0.9 -31.5577319894
M14 F 0.3 1.0 -31.6324165406
M14 F 0.4 0.1 -30.4639725507
M14 F 0.4 0.2 -30.5032364171
M14 F 0.4 0.3 -30.8774354931
M14 F 0.4 0.4 -31.1770042743
M14 F 0.4 0.5 -31.0006918667
M14 F 0.4 0.6 -31.3609949901
M14 F 0.4 0.7 -31.1814734034
M14 F 0.4 0.8 -31.3993497043
M14 F 0.4 0.9 -31.5351432399
M14 F 0.4 1.0 -31.7317036999
M14 F 0.5 0.1 -30.9289839841
M14 F 0.5 0.2 -30.7972088378
M14 F 0.5 0.3 -31.1879699044
M14 F 0.5 0.4 -31.2517934838
M14 F 0.5 0.5 -31.1545218506
M14 F 0.5 0.6 -31.5456971343
M14 F 0.5 0.7 -31.7613644419
M14 F 0.5 0.8 -31.7786555509
M14 F 0.5 0.9 -31.5401517945
M14 F 0.5 1.0 -31.6485452303
M14 F 0.6 0.1 -30.8514232808
M14 F 0.6 0.2 -31.0629574865
M14 F 0.6 0.3 -31.1453930889
M14 F 0.6 0.4 -31.2774099851
M14 F 0.6 0.5 -31.6984994126
M14 F 0.6 0.6 -31.4933633761
M14 F 0.6 0.7 -31.4454085568
M14 F 0.6 0.8 -31.7454135605
M14 F 0.6 0.9 -31.8284902061
M14 F 0.6 1.0 -31.6626090703
M14 F 0.7 0.1 -31.3525820305
M14 F 0.7 0.2 -30.9634878934
M14 F 0.7 0.3 -31.3238268576
M14 F 0.7 0.4 -31.8197167411
M14 F 0.7 0.5 -31.3629556221
M14 F 0.7 0.6 -31.6812576095
M14 F 0.7 0.7 -32.0621270403
M14 F 0.7 0.8 -31.864551723
M14 F 0.7 0.9 -31.996768195
M14 F 0.7 1.0 -31.9979529531
M14 F 0.8 0.1 -31.2718142218
M14 F 0.8 0.2 -31.534796425
M14 F 0.8 0.3 -31.4071102487
M14 F 0.8 0.4 -31.5032739207
M14 F 0.8 0.5 -31.9399719089
M14 F 0.8 0.6 -31.7876473423
M14 F 0.8 0.7 -31.9619282893
M14 F 0.8 0.8 -31.9804417279
M14 F 0.8 0.9 -32.0379052469
M14 F 0.8 1.0 -32.1909793569
M14 F 0.9 0.1 -31.6868261695
M14 F 0.9 0.2 -31.5082416768
M14 F 0.9 0.3 -31.7186099302
M14 F 0.9 0.4 -31.8689197309
M14 F 0.9 0.5 -31.780515585
M14 F 0.9 0.6 -31.8216113359
M14 F 0.9 0.7 -32.1092215591
M14 F 0.9 0.8 -31.959636485
M14 F 0.9 0.9 -31.7445875811
M14 F 0.9 1.0 -31.9884200237
M14 F 1.0 0.1 -31.5725445375
M14 F 1.0 0.2 -32.2811866383
M14 F 1.0 0.3 -31.8151165942
M14 F 1.0 0.4 -32.2929290528
M14 F 1.0 0.5 -31.6378735421
M14 F 1.0 0.6 -31.9700228703
M14 F 1.0 0.7 -32.0212323707
M14 F 1.0 0.8 -32.1706430359
M14 F 1.0 0.9 -31.8671800241
M14 F 1.0 1.0 -32.1773847022
M14 T 0.1 0.1 -29.4923578175
M14 T 0.1 0.2 -30.0374512903
M14 T 0.1 0.3 -30.4863653429
M14 T 0.1 0.4 -30.9819954229
M14 T 0.1 0.5 -31.2937159219
M14 T 0.1 0.6 -31.4239382989
M14 T 0.1 0.7 -31.787196689
M14 T 0.1 0.8 -31.8875672822
M14 T 0.1 0.9 -31.7453838982
M14 T 0.1 1.0 -32.0361792878
M14 T 0.2 0.1 -29.5661477362
M14 T 0.2 0.2 -30.0576121816
M14 T 0.2 0.3 -30.3957108595
M14 T 0.2 0.4 -30.7295871517
M14 T 0.2 0.5 -31.1399783313
M14 T 0.2 0.6 -31.6402317055
M14 T 0.2 0.7 -31.9605384421
M14 T 0.2 0.8 -31.9388049469
M14 T 0.2 0.9 -32.107638538
M14 T 0.2 1.0 -32.1220613102
M14 T 0.3 0.1 -29.8671816322
M14 T 0.3 0.2 -30.0317354051
M14 T 0.3 0.3 -30.346297551
M14 T 0.3 0.4 -30.5362894803
M14 T 0.3 0.5 -31.0318113098
M14 T 0.3 0.6 -31.4032375894
M14 T 0.3 0.7 -31.7355232075
M14 T 0.3 0.8 -32.1470205085
M14 T 0.3 0.9 -32.1476750666
M14 T 0.3 1.0 -32.1585472958
M14 T 0.4 0.1 -30.2260747698
M14 T 0.4 0.2 -30.3174875341
M14 T 0.4 0.3 -30.314219394
M14 T 0.4 0.4 -30.3373749251
M14 T 0.4 0.5 -30.7409894972
M14 T 0.4 0.6 -30.9474898463
M14 T 0.4 0.7 -31.5969764279
M14 T 0.4 0.8 -32.0782687104
M14 T 0.4 0.9 -31.9942351539
M14 T 0.4 1.0 -32.2986089035
M14 T 0.5 0.1 -30.3583592267
M14 T 0.5 0.2 -30.4213723009
M14 T 0.5 0.3 -30.5853012789
M14 T 0.5 0.4 -30.5845922449
M14 T 0.5 0.5 -30.524998279
M14 T 0.5 0.6 -30.8628908035
M14 T 0.5 0.7 -31.0618393868
M14 T 0.5 0.8 -31.6865186246
M14 T 0.5 0.9 -32.0066845628
M14 T 0.5 1.0 -32.0941332605
M14 T 0.6 0.1 -30.64726679
M14 T 0.6 0.2 -30.5394945197
M14 T 0.6 0.3 -30.7989873629
M14 T 0.6 0.4 -30.7665058762
M14 T 0.6 0.5 -30.5458267957
M14 T 0.6 0.6 -30.6590520494
M14 T 0.6 0.7 -30.6779670467
M14 T 0.6 0.8 -31.1104439098
M14 T 0.6 0.9 -31.7720674256
M14 T 0.6 1.0 -31.8688663758
M14 T 0.7 0.1 -31.0231866119
M14 T 0.7 0.2 -31.0922833881
M14 T 0.7 0.3 -30.8562678041
M14 T 0.7 0.4 -30.879541662
M14 T 0.7 0.5 -30.5032883973
M14 T 0.7 0.6 -30.5932145092
M14 T 0.7 0.7 -30.8000713052
M14 T 0.7 0.8 -30.8103134601
M14 T 0.7 0.9 -31.2281086731
M14 T 0.7 1.0 -31.4574316832
M14 T 0.8 0.1 -31.2489382822
M14 T 0.8 0.2 -30.9839489694
M14 T 0.8 0.3 -31.0645427771
M14 T 0.8 0.4 -31.002770948
M14 T 0.8 0.5 -30.7427103143
M14 T 0.8 0.6 -30.5928312107
M14 T 0.8 0.7 -30.6894004839
M14 T 0.8 0.8 -30.8460321017
M14 T 0.8 0.9 -31.0140237338
M14 T 0.8 1.0 -31.2990616405
M14 T 0.9 0.1 -31.9014774256
M14 T 0.9 0.2 -31.3396508249
M14 T 0.9 0.3 -31.1370717615
M14 T 0.9 0.4 -31.0172029744
M14 T 0.9 0.5 -30.7579292841
M14 T 0.9 0.6 -30.7537854535
M14 T 0.9 0.7 -30.7510065182
M14 T 0.9 0.8 -30.7429663443
M14 T 0.9 0.9 -31.0349476058
M14 T 0.9 1.0 -31.1711261536
M14 T 1.0 0.1 -31.6587896445
M14 T 1.0 0.2 -30.9970451527
M14 T 1.0 0.3 -31.0642422672
M14 T 1.0 0.4 -30.9580810049
M14 T 1.0 0.5 -30.5125704894
M14 T 1.0 0.6 -31.2108952085
M14 T 1.0 0.7 -30.7198483027
M14 T 1.0 0.8 -30.8813319383
M14 T 1.0 0.9 -30.9162979477
M14 T 1.0 1.0 -31.025460726
M15 F 0.1 0.1 -29.3591731335
M15 F 0.1 0.2 -29.6260047745
M15 F 0.1 0.3 -29.9244060676
M15 F 0.1 0.4 -30.1580891695
M15 F 0.1 0.5 -30.3414630505
M15 F 0.1 0.6 -30.4307876477
M15 F 0.1 0.7 -30.6575364082
M15 F 0.1 0.8 -30.7984549323
M15 F 0.1 0.9 -30.9635703408
M15 F 0.1 1.0 -30.9182198274
M15 F 0.2 0.1 -29.6451750253
M15 F 0.2 0.2 -29.9257402442
M15 F 0.2 0.3 -30.1655695502
M15 F 0.2 0.4 -30.4020443202
M15 F 0.2 0.5 -30.495310155
M15 F 0.2 0.6 -30.5771892398
M15 F 0.2 0.7 -30.6332420486
M15 F 0.2 0.8 -30.7932076263
M15 F 0.2 0.9 -30.8688624632
M15 F 0.2 1.0 -31.1141205494
M15 F 0.3 0.1 -29.9231738481
M15 F 0.3 0.2 -30.2104481721
M15 F 0.3 0.3 -30.5266574016
M15 F 0.3 0.4 -30.5913882848
M15 F 0.3 0.5 -30.6798371008
M15 F 0.3 0.6 -30.7558316534
M15 F 0.3 0.7 -30.9694237796
M15 F 0.3 0.8 -30.8686726236
M15 F 0.3 0.9 -31.0524185375
M15 F 0.3 1.0 -31.1434023007
M15 F 0.4 0.1 -30.2628999652
M15 F 0.4 0.2 -30.3454883152
M15 F 0.4 0.3 -30.6296781852
M15 F 0.4 0.4 -30.5647482467
M15 F 0.4 0.5 -30.8190346826
M15 F 0.4 0.6 -30.801571963
M15 F 0.4 0.7 -30.8357672019
M15 F 0.4 0.8 -30.926063287
M15 F 0.4 0.9 -31.1051629259
M15 F 0.4 1.0 -31.0478852522
M15 F 0.5 0.1 -30.4851388859
M15 F 0.5 0.2 -30.5357684322
M15 F 0.5 0.3 -30.7314231654
M15 F 0.5 0.4 -30.7044813199
M15 F 0.5 0.5 -30.8585219879
M15 F 0.5 0.6 -30.8360437962
M15 F 0.5 0.7 -31.0812522747
M15 F 0.5 0.8 -31.173608822
M15 F 0.5 0.9 -30.9651209191
M15 F 0.5 1.0 -31.3464188502
M15 F 0.6 0.1 -30.4111431149
M15 F 0.6 0.2 -30.6285077272
M15 F 0.6 0.3 -30.7464675226
M15 F 0.6 0.4 -30.8553309944
M15 F 0.6 0.5 -30.942717197
M15 F 0.6 0.6 -30.973098644
M15 F 0.6 0.7 -31.3673558215
M15 F 0.6 0.8 -31.2623098587
M15 F 0.6 0.9 -31.3555779717
M15 F 0.6 1.0 -31.4740994558
M15 F 0.7 0.1 -30.7527944345
M15 F 0.7 0.2 -30.8608101976
M15 F 0.7 0.3 -30.8159517229
M15 F 0.7 0.4 -31.0792348058
M15 F 0.7 0.5 -31.0218941601
M15 F 0.7 0.6 -31.0714811535
M15 F 0.7 0.7 -31.1509042622
M15 F 0.7 0.8 -31.546891294
M15 F 0.7 0.9 -31.3018698176
M15 F 0.7 1.0 -31.5098956198
M15 F 0.8 0.1 -30.8664898399
M15 F 0.8 0.2 -31.0691172419
M15 F 0.8 0.3 -30.9636530139
M15 F 0.8 0.4 -30.9574283993
M15 F 0.8 0.5 -31.0850845638
M15 F 0.8 0.6 -31.4674754432
M15 F 0.8 0.7 -31.2690333258
M15 F 0.8 0.8 -31.3457408974
M15 F 0.8 0.9 -31.443104712
M15 F 0.8 1.0 -31.3474639163
M15 F 0.9 0.1 -30.8819046349
M15 F 0.9 0.2 -31.0141283812
M15 F 0.9 0.3 -31.0356654854
M15 F 0.9 0.4 -31.2140694436
M15 F 0.9 0.5 -31.1819597279
M15 F 0.9 0.6 -31.366782302
M15 F 0.9 0.7 -31.2546158495
M15 F 0.9 0.8 -31.4378056887
M15 F 0.9 0.9 -31.3992962894
M15 F 0.9 1.0 -31.4287810063
M15 F 1.0 0.1 -31.0896957235
M15 F 1.0 0.2 -31.1596396868
M15 F 1.0 0.3 -31.2755068346
M15 F 1.0 0.4 -31.1016492255
M15 F 1.0 0.5 -31.4159820583
M15 F 1.0 0.6 -31.4944762291
M15 F 1.0 0.7 -31.3441279338
M15 F 1.0 0.8 -31.6484668244
M15 F 1.0 0.9 -31.7068861583
M15 F 1.0 1.0 -31.6637078203
M15 T 0.1 0.1 -29.4257397707
M15 T 0.1 0.2 -29.9741552583
M15 T 0.1 0.3 -30.6548062232
M15 T 0.1 0.4 -31.2408652857
M15 T 0.1 0.5 -31.7267780792
M15 T 0.1 0.6 -32.0636495236
M15 T 0.1 0.7 -32.3532323329
M15 T 0.1 0.8 -32.6527330959
M15 T 0.1 0.9 -32.8969323261
M15 T 0.1 1.0 -33.1408921908
M15 T 0.2 0.1 -29.6306755424
M15 T 0.2 0.2 -30.0501762415
M15 T 0.2 0.3 -30.5403181678
M15 T 0.2 0.4 -31.0123667873
M15 T 0.2 0.5 -31.6152398214
M15 T 0.2 0.6 -31.9819444816
M15 T 0.2 0.7 -32.3672824645
M15 T 0.2 0.8 -32.4897701545
M15 T 0.2 0.9 -32.7718071137
M15 T 0.2 1.0 -33.1006412529
M15 T 0.3 0.1 -29.9141932932
M15 T 0.3 0.2 -30.089559464
M15 T 0.3 0.3 -30.3115431539
M15 T 0.3 0.4 -30.6835122696
M15 T 0.3 0.5 -31.1241077827
M15 T 0.3 0.6 -31.6215269935
M15 T 0.3 0.7 -31.9349110576
M15 T 0.3 0.8 -32.6130543299
M15 T 0.3 0.9 -33.0329502584
M15 T 0.3 1.0 -32.9920523106
M15 T 0.4 0.1 -30.0498594541
M15 T 0.4 0.2 -30.1946345527
M15 T 0.4 0.3 -30.3547273302
M15 T 0.4 0.4 -30.513916785
M15 T 0.4 0.5 -30.8507916221
M15 T 0.4 0.6 -31.2551607204
M15 T 0.4 0.7 -31.6817939155
M15 T 0.4 0.8 -32.2693188881
M15 T 0.4 0.9 -32.617961056
M15 T 0.4 1.0 -33.0426123597
M15 T 0.5 0.1 -30.3339768167
M15 T 0.5 0.2 -30.3622306036
M15 T 0.5 0.3 -30.3484536116
M15 T 0.5 0.4 -30.4849140941
M15 T 0.5 0.5 -30.6466137077
M15 T 0.5 0.6 -31.1733757913
M15 T 0.5 0.7 -31.4615740641
M15 T 0.5 0.8 -31.8606216522
M15 T 0.5 0.9 -32.3436675442
M15 T 0.5 1.0 -32.6742028835
M15 T 0.6 0.1 -30.3922561158
M15 T 0.6 0.2 -30.5726854226
M15 T 0.6 0.3 -30.6020810403
M15 T 0.6 0.4 -30.5002136437
M15 T 0.6 0.5 -30.656001501
M15 T 0.6 0.6 -30.8063434934
M15 T 0.6 0.7 -31.0635465363
M15 T 0.6 0.8 -31.4646984796
M15 T 0.6 0.9 -31.9141918015
M15 T 0.6 1.0 -32.4179567394
M15 T 0.7 0.1 -30.6664014323
M15 T 0.7 0.2 -30.7323314227
M15 T 0.7 0.3 -30.6493630229
M15 T 0.7 0.4 -30.6836146964
M15 T 0.7 0.5 -30.703315471
M15 T 0.7 0.6 -30.7957866993
M15 T 0.7 0.7 -31.0185071651
M15 T 0.7 0.8 -31.1371982667
M15 T 0.7 0.9 -31.4383329425
M15 T 0.7 1.0 -31.9009107517
M15 T 0.8 0.1 -30.8286688979
M15 T 0.8 0.2 -30.9182978547
M15 T 0.8 0.3 -30.7648384766
M15 T 0.8 0.4 -30.6911000198
M15 T 0.8 0.5 -30.649260565
M15 T 0.8 0.6 -30.7338498529
M15 T 0.8 0.7 -30.9565052119
M15 T 0.8 0.8 -30.8121862224
M15 T 0.8 0.9 -31.1887856214
M15 T 0.8 1.0 -31.4165997534
M15 T 0.9 0.1 -30.8202120536
M15 T 0.9 0.2 -31.0155700041
M15 T 0.9 0.3 -31.0213124778
M15 T 0.9 0.4 -30.9418262893
M15 T 0.9 0.5 -31.2820349551
M15 T 0.9 0.6 -31.1018372423
M15 T 0.9 0.7 -31.0020856967
M15 T 0.9 0.8 -30.9673010431
M15 T 0.9 0.9 -31.1014139508
M15 T 0.9 1.0 -31.2163537075
M15 T 1.0 0.1 -30.9432359223
M15 T 1.0 0.2 -31.1252833289
M15 T 1.0 0.3 -31.1282829071
M15 T 1.0 0.4 -31.2152626638
M15 T 1.0 0.5 -31.042174705
M15 T 1.0 0.6 -31.0542651858
M15 T 1.0 0.7 -31.0136388052
M15 T 1.0 0.8 -31.2640008246
M15 T 1.0 0.9 -30.9637448157
M15 T 1.0 1.0 -31.0436446951
M16 F 0.1 0.1 -29.4877808012
M16 F 0.1 0.2 -29.8817535688
M16 F 0.1 0.3 -30.2450344322
M16 F 0.1 0.4 -30.4759393372
M16 F 0.1 0.5 -30.7317488421
M16 F 0.1 0.6 -30.8927343693
M16 F 0.1 0.7 -31.0550443444
M16 F 0.1 0.8 -31.1279564524
M16 F 0.1 0.9 -31.2391080352
M16 F 0.1 1.0 -31.2853809926
M16 F 0.2 0.1 -29.9268790805
M16 F 0.2 0.2 -30.173159564
M16 F 0.2 0.3 -30.5691861347
M16 F 0.2 0.4 -30.8402540175
M16 F 0.2 0.5 -30.9637278489
M16 F 0.2 0.6 -31.0147487388
M16 F 0.2 0.7 -31.2226479281
M16 F 0.2 0.8 -31.2720802825
M16 F 0.2 0.9 -31.3269697799
M16 F 0.2 1.0 -31.4478360315
M16 F 0.3 0.1 -30.2278634731
M16 F 0.3 0.2 -30.5285042324
M16 F 0.3 0.3 -30.7866888755
M16 F 0.3 0.4 -30.9587010435
M16 F 0.3 0.5 -31.1229789414
M16 F 0.3 0.6 -31.1394398383
M16 F 0.3 0.7 -31.3479977874
M16 F 0.3 0.8 -31.2903532583
M16 F 0.3 0.9 -31.4879084093
M16 F 0.3 1.0 -31.5550723659
M16 F 0.4 0.1 -30.6575069079
M16 F 0.4 0.2 -30.8750034985
M16 F 0.4 0.3 -31.0124326477
M16 F 0.4 0.4 -31.098648702
M16 F 0.4 0.5 -31.1874976787
M16 F 0.4 0.6 -31.2382075427
M16 F 0.4 0.7 -31.3649746891
M16 F 0.4 0.8 -31.356515734
M16 F 0.4 0.9 -31.5457237406
M16 F 0.4 1.0 -31.5575987783
M16 F 0.5 0.1 -30.8858924269
M16 F 0.5 0.2 -31.0462100225
M16 F 0.5 0.3 -31.1439018294
M16 F 0.5 0.4 -31.3488154618
M16 F 0.5 0.5 -31.31420739
M16 F 0.5 0.6 -31.3870915998
M16 F 0.5 0.7 -31.463206915
M16 F 0.5 0.8 -31.5258338821
M16 F 0.5 0.9 -31.4428373762
M16 F 0.5 1.0 -31.6966800758
M16 F 0.6 0.1 -31.1319434206
M16 F 0.6 0.2 -31.1482758832
M16 F 0.6 0.3 -31.3173369477
M16 F 0.6 0.4 -31.3085247888
M16 F 0.6 0.5 -31.3951543977
M16 F 0.6 0.6 -31.5798805595
M16 F 0.6 0.7 -31.4490672197
M16 F 0.6 0.8 -31.675301487
M16 F 0.6 0.9 -31.6756706375
M16 F 0.6 1.0 -31.8539774751
M16 F 0.7 0.1 -31.162474481
M16 F 0.7 0.2 -31.251094931
M16 F 0.7 0.3 -31.390211868
M16 F 0.7 0.4 -31.5348117604
M16 F 0.7 0.5 -31.4414794271
M16 F 0.7 0.6 -31.5731966238
M16 F 0.7 0.7 -31.5990927073
M16 F 0.7 0.8 -31.7312298629
M16 F 0.7 0.9 -31.718734242
M16 F 0.7 1.0 -31.6801086883
M16 F 0.8 0.1 -31.3754320415
M16 F 0.8 0.2 -31.4857762589
M16 F 0.8 0.3 -31.3685661237
M16 F 0.8 0.4 -31.4428948292
M16 F 0.8 0.5 -31.5983350051
M16 F 0.8 0.6 -31.7445481222
M16 F 0.8 0.7 -31.6998991062
M16 F 0.8 0.8 -31.8356459472
M16 F 0.8 0.9 -31.7384281791
M16 F 0.8 1.0 -32.0000976118
M16 F 0.9 0.1 -31.3952788808
M16 F 0.9 0.2 -31.4361691988
M16 F 0.9 0.3 -31.682694134
M16 F 0.9 0.4 -31.5579997476
M16 F 0.9 0.5 -31.9194633042
M16 F 0.9 0.6 -31.6896890814
M16 F 0.9 0.7 -31.7716972146
M16 F 0.9 0.8 -31.8832084969
M16 F 0.9 0.9 -31.828737769
M16 F 0.9 1.0 -31.801159107
M16 F 1.0 0.1 -31.5632443223
M16 F 1.0 0.2 -31.5223858579
M16 F 1.0 0.3 -31.6024967902
M16 F 1.0 0.4 -31.6596388075
M16 F 1.0 0.5 -31.6504619115
M16 F 1.0 0.6 -31.9043509434
M16 F 1.0 0.7 -31.9046862677
M16 F 1.0 0.8 -31.8430072453
M16 F 1.0 0.9 -31.9399835525
M16 F 1.0 1.0 -31.9525025945
M16 T 0.1 0.1 -29.6263014925
M16 T 0.1 0.2 -30.297778238
M16 T 0.1 0.3 -31.0607210295
M16 T 0.1 0.4 -31.6959183803
M16 T 0.1 0.5 -32.4085587636
M16 T 0.1 0.6 -32.8914626775
M16 T 0.1 0.7 -33.3103544998
M16 T 0.1 0.8 -33.6994984037
M16 T 0.1 0.9 -33.9641868296
M16 T 0.1 1.0 -34.3962874217
M16 T 0.2 0.1 -30.0876965307
M16 T 0.2 0.2 -30.640795884
M16 T 0.2 0.3 -31.1681535071
M16 T 0.2 0.4 -31.644347514
M16 T 0.2 0.5 -32.1100188948
M16 T 0.2 0.6 -32.5973244285
M16 T 0.2 0.7 -32.8988160134
M16 T 0.2 0.8 -33.6324433543
M16 T 0.2 0.9 -33.7947396497
M16 T 0.2 1.0 -33.7429511996
M16 T 0.3 0.1 -30.3850781814
M16 T 0.3 0.2 -30.8353519189
M16 T 0.3 0.3 -31.1567674544
M16 T 0.3 0.4 -31.6292333263
M16 T 0.3 0.5 -31.9244084204
M16 T 0.3 0.6 -32.5167550365
M16 T 0.3 0.7 -32.9292385084
M16 T 0.3 0.8 -33.4215382029
M16 T 0.3 0.9 -33.5922437585
M16 T 0.3 1.0 -33.2807167577
M16 T 0.4 0.1 -30.7435565009
M16 T 0.4 0.2 -30.9792296477
M16 T 0.4 0.3 -31.2209840495
M16 T 0.4 0.4 -31.4968361312
M16 T 0.4 0.5 -31.8503133576
M16 T 0.4 0.6 -32.2087222664
M16 T 0.4 0.7 -32.6625718021
M16 T 0.4 0.8 -33.0086109457
M16 T 0.4 0.9 -33.1807304275
M16 T 0.4 1.0 -33.48305798
M16 T 0.5 0.1 -30.9492924432
M16 T 0.5 0.2 -31.142685895
M16 T 0.5 0.3 -31.3059188283
M16 T 0.5 0.4 -31.4828146647
M16 T 0.5 0.5 -31.7187429737
M16 T 0.5 0.6 -31.8567442564
M16 T 0.5 0.7 -32.1775881864
M16 T 0.5 0.8 -32.7387903918
M16 T 0.5 0.9 -32.8358631109
M16 T 0.5 1.0 -33.5976419555
M16 T 0.6 0.1 -31.1510810913
M16 T 0.6 0.2 -31.423111211
M16 T 0.6 0.3 -31.4787777147
M16 T 0.6 0.4 -31.5104014877
M16 T 0.6 0.5 -31.5215274631
M16 T 0.6 0.6 -31.7518277893
M16 T 0.6 0.7 -31.9613213031
M16 T 0.6 0.8 -32.2471329956
M16 T 0.6 0.9 -32.6125677202
M16 T 0.6 1.0 -32.8974081554
M16 T 0.7 0.1 -31.3368682877
M16 T 0.7 0.2 -31.6005067177
M16 T 0.7 0.3 -31.5601600228
M16 T 0.7 0.4 -31.6250108164
M16 T 0.7 0.5 -31.6317612562
M16 T 0.7 0.6 -31.657240892
M16 T 0.7 0.7 -31.8675091652
M16 T 0.7 0.8 -32.0522407937
M16 T 0.7 0.9 -32.4519492745
M16 T 0.7 1.0 -32.3880087028
M16 T 0.8 0.1 -31.5130446463
M16 T 0.8 0.2 -31.5981855213
M16 T 0.8 0.3 -31.5842156869
M16 T 0.8 0.4 -31.6446680011
M16 T 0.8 0.5 -31.838770896
M16 T 0.8 0.6 -31.672561113
M16 T 0.8 0.7 -31.6455236165
M16 T 0.8 0.8 -31.9723937292
M16 T 0.8 0.9 -32.0437357413
M16 T 0.8 1.0 -32.3697269942
M16 T 0.9 0.1 -31.6545267116
M16 T 0.9 0.2 -31.7025291316
M16 T 0.9 0.3 -31.7237179316
M16 T 0.9 0.4 -31.9078781068
M16 T 0.9 0.5 -31.8400366611
M16 T 0.9 0.6 -31.9708258315
M16 T 0.9 0.7 -31.8265190454
M16 T 0.9 0.8 -31.9247194109
M16 T 0.9 0.9 -31.9281910728
M16 T 0.9 1.0 -32.2041064458
M16 T 1.0 0.1 -31.7064596675
M16 T 1.0 0.2 -31.6753818349
M16 T 1.0 0.3 -31.9071026748
M16 T 1.0 0.4 -31.8704424214
M16 T 1.0 0.5 -31.8034116471
M16 T 1.0 0.6 -31.9949809415
M16 T 1.0 0.7 -31.9959483685
M16 T 1.0 0.8 -31.8625700533
M16 T 1.0 0.9 -31.8075977493
M16 T 1.0 1.0 -31.9570336125
M17 F 0.1 0.1 -29.5035180215
M17 F 0.1 0.2 -29.9445208133
M17 F 0.1 0.3 -30.4404903382
M17 F 0.1 0.4 -30.7949993374
M17 F 0.1 0.5 -31.0317389496
M17 F 0.1 0.6 -31.282851049
M17 F 0.1 0.7 -31.304504828
M17 F 0.1 0.8 -31.4399970557
M17 F 0.1 0.9 -31.5574148375
M17 F 0.1 1.0 -31.6097401106
M17 F 0.2 0.1 -30.0187689392
M17 F 0.2 0.2 -30.3989975489
M17 F 0.2 0.3 -30.75631674
M17 F 0.2 0.4 -31.1125429243
M17 F 0.2 0.5 -31.2155398708
M17 F 0.2 0.6 -31.3613796392
M17 F 0.2 0.7 -31.6301470062
M17 F 0.2 0.8 -31.5053237972
M17 F 0.2 0.9 -31.7457253276
M17 F 0.2 1.0 -31.6309864739
M17 F 0.3 0.1 -30.4906781661
M17 F 0.3 0.2 -30.8298684082
M17 F 0.3 0.3 -31.0365914179
M17 F 0.3 0.4 -31.3295886475
M17 F 0.3 0.5 -31.4676598113
M17 F 0.3 0.6 -31.501873837
M17 F 0.3 0.7 -31.7331758391
M17 F 0.3 0.8 -31.8557586515
M17 F 0.3 0.9 -31.912888284
M17 F 0.3 1.0 -32.0346611765
M17 F 0.4 0.1 -30.859613189
M17 F 0.4 0.2 -31.2416463835
M17 F 0.4 0.3 -31.4316611609
M17 F 0.4 0.4 -31.4871952442
M17 F 0.4 0.5 -31.6305664016
M17 F 0.4 0.6 -31.6311534415
M17 F 0.4 0.7 -31.645375212
M17 F 0.4 0.8 -31.6869090176
M17 F 0.4 0.9 -31.9019071329
M17 F 0.4 1.0 -32.1563375062
M17 F 0.5 0.1 -31.1235645497
M17 F 0.5 0.2 -31.3014572282
M17 F 0.5 0.3 -31.5952604535
M17 F 0.5 0.4 -31.5765598243
M17 F 0.5 0.5 -31.6800822068
M17 F 0.5 0.6 -31.8049494577
M17 F 0.5 0.7 -31.8788071744
M17 F 0.5 0.8 -31.6717996084
M17 F 0.5 0.9 -32.0254262305
M17 F 0.5 1.0 -32.1563713025
M17 F 0.6 0.1 -31.3823854545
M17 F 0.6 0.2 -31.5168313753
M17 F 0.6 0.3 -31.6559057065
M17 F 0.6 0.4 -31.6113613738
M17 F 0.6 0.5 -31.8500077239
M17 F 0.6 0.6 -31.909968737
M17 F 0.6 0.7 -31.9162745874
M17 F 0.6 0.8 -31.8681992069
M17 F 0.6 0.9 -32.0521556776
M17 F 0.6 1.0 -32.0688669402
M17 F 0.7 0.1 -31.5227930117
M17 F 0.7 0.2 -31.5927914073
M17 F 0.7 0.3 -31.7365143138
M17 F 0.7 0.4 -31.7866085129
M17 F 0.7 0.5 -31.8031689459
M17 F 0.7 0.6 -32.0142314327
M17 F 0.7 0.7 -31.9556961815
M17 F 0.7 0.8 -32.08200229
M17 F 0.7 0.9 -32.1480404691
M17 F 0.7 1.0 -32.1285989914
M17 F 0.8 0.1 -31.5935267557
M17 F 0.8 0.2 -31.8024366862
M17 F 0.8 0.3 -31.7597455949
M17 F 0.8 0.4 -31.9617806744
M17 F 0.8 0.5 -32.0580593189
M17 F 0.8 0.6 -31.9551442086
M17 F 0.8 0.7 -32.0574679761
M17 F 0.8 0.8 -32.1180841866
M17 F 0.8 0.9 -32.2117665665
M17 F 0.8 1.0 -32.1597784345
M17 F 0.9 0.1 -31.5923880473
M17 F 0.9 0.2 -31.7385418623
M17 F 0.9 0.3 -31.9407064239
M17 F 0.9 0.4 -31.8888318641
M17 F 0.9 0.5 -32.0121864371
M17 F 0.9 0.6 -32.1949908049
M17 F 0.9 0.7 -32.214582244
M17 F 0.9 0.8 -32.1707862506
M17 F 0.9 0.9 -32.2741370223
M17 F 0.9 1.0 -32.2831008558
M17 F 1.0 0.1 -31.7728074676
M17 F 1.0 0.2 -31.7973369677
M17 F 1.0 0.3 -31.9776226955
M17 F 1.0 0.4 -32.0390834991
M17 F 1.0 0.5 -32.18080157
M17 F 1.0 0.6 -32.1774437942
M17 F 1.0 0.7 -32.322475429
M17 F 1.0 0.8 -32.3741629143
M17 F 1.0 0.9 -32.1957631696
M17 F 1.0 1.0 -32.3126175829
M17 T 0.1 0.1 -29.6804298676
M17 T 0.1 0.2 -30.3846156677
M17 T 0.1 0.3 -31.1166123886
M17 T 0.1 0.4 -31.895408422
M17 T 0.1 0.5 -32.5735398173
M17 T 0.1 0.6 -33.2696698821
M17 T 0.1 0.7 -33.6546568469
M17 T 0.1 0.8 -34.1513219066
M17 T 0.1 0.9 -34.4857022693
M17 T 0.1 1.0 -34.4353207371
M17 T 0.2 0.1 -30.2664262838
M17 T 0.2 0.2 -30.9379166796
M17 T 0.2 0.3 -31.3821269673
M17 T 0.2 0.4 -32.0902189019
M17 T 0.2 0.5 -32.8181219443
M17 T 0.2 0.6 -33.183549393
M17 T 0.2 0.7 -33.8197473415
M17 T 0.2 0.8 -34.4284550091
M17 T 0.2 0.9 -34.2841695152
M17 T 0.2 1.0 -35.0327741415
M17 T 0.3 0.1 -30.5551494124
M17 T 0.3 0.2 -31.0677810428
M17 T 0.3 0.3 -31.5267988075
M17 T 0.3 0.4 -31.9635102058
M17 T 0.3 0.5 -32.7252767037
M17 T 0.3 0.6 -33.3220873425
M17 T 0.3 0.7 -33.4556715622
M17 T 0.3 0.8 -34.1508133604
M17 T 0.3 0.9 -34.2776316776
M17 T 0.3 1.0 -34.7895376891
M17 T 0.4 0.1 -30.9992871805
M17 T 0.4 0.2 -31.269309266
M17 T 0.4 0.3 -31.6926433554
M17 T 0.4 0.4 -31.9187967114
M17 T 0.4 0.5 -32.4932292978
M17 T 0.4 0.6 -32.8440484687
M17 T 0.4 0.7 -33.5326313258
M17 T 0.4 0.8 -34.0611992873
M17 T 0.4 0.9 -34.2607711075
M17 T 0.4 1.0 -34.4797814414
M17 T 0.5 0.1 -31.2952318513
M17 T 0.5 0.2 -31.5430485978
M17 T 0.5 0.3 -31.7759111305
M17 T 0.5 0.4 -32.4074890832
M17 T 0.5 0.5 -32.4488643058
M17 T 0.5 0.6 -32.7632044334
M17 T 0.5 0.7 -32.9406063977
M17 T 0.5 0.8 -33.4248262164
M17 T 0.5 0.9 -33.7585096019
M17 T 0.5 1.0 -34.3530012559
M17 T 0.6 0.1 -31.5340984104
M17 T 0.6 0.2 -31.6661214183
M17 T 0.6 0.3 -31.8687045838
M17 T 0.6 0.4 -31.980594087
M17 T 0.6 0.5 -32.4446575763
M17 T 0.6 0.6 -32.4574221682
M17 T 0.6 0.7 -32.6831271999
M17 T 0.6 0.8 -32.8911412862
M17 T 0.6 0.9 -33.4703679786
M17 T 0.6 1.0 -34.0454836264
M17 T 0.7 0.1 -31.7363813249
M17 T 0.7 0.2 -31.8586783897
M17 T 0.7 0.3 -31.9275831895
M17 T 0.7 0.4 -31.9931799842
M17 T 0.7 0.5 -32.2160040905
M17 T 0.7 0.6 -32.2227145799
M17 T 0.7 0.7 -32.4358071925
M17 T 0.7 0.8 -32.6926492927
M17 T 0.7 0.9 -32.9581855643
M17 T 0.7 1.0 -33.6683231502
M17 T 0.8 0.1 -32.0097118245
M17 T 0.8 0.2 -32.0887213459
M17 T 0.8 0.3 -32.0768105248
M17 T 0.8 0.4 -32.0721188753
M17 T 0.8 0.5 -32.2195215647
M17 T 0.8 0.6 -32.3786953538
M17 T 0.8 0.7 -32.4137097082
M17 T 0.8 0.8 -32.6446217615
M17 T 0.8 0.9 -32.83268888
M17 T 0.8 1.0 -33.1529710759
M17 T 0.9 0.1 -32.0491440481
M17 T 0.9 0.2 -32.109641453
M17 T 0.9 0.3 -32.0530392528
M17 T 0.9 0.4 -32.2041184966
M17 T 0.9 0.5 -32.2641576852
M17 T 0.9 0.6 -32.3203145088
M17 T 0.9 0.7 -32.421161955
M17 T 0.9 0.8 -32.6519278461
M17 T 0.9 0.9 -32.6331372152
M17 T 0.9 1.0 -32.9751248581
M17 T 1.0 0.1 -32.0503196628
M17 T 1.0 0.2 -32.2263525954
M17 T 1.0 0.3 -32.2576321325
M17 T 1.0 0.4 -32.2069840699
M17 T 1.0 0.5 -32.29646128
M17 T 1.0 0.6 -32.3094406072
M17 T 1.0 0.7 -32.4817135884
M17 T 1.0 0.8 -32.7173565471
M17 T 1.0 0.9 -32.6718513338
M17 T 1.0 1.0 -32.7810895658
M18 F 0.1 0.1 -29.886907727
M18 F 0.1 0.2 -30.5601915672
M18 F 0.1 0.3 -31.1776546745
M18 F 0.1 0.4 -31.6775527675
M18 F 0.1 0.5 -32.1936676261
M18 F 0.1 0.6 -32.5188072649
M18 F 0.1 0.7 -32.7741414239
M18 F 0.1 0.8 -33.2941755303
M18 F 0.1 0.9 -33.3152802786
M18 F 0.1 1.0 -33.4778614796
M18 F 0.2 0.1 -30.6620531874
M18 F 0.2 0.2 -31.2896423969
M18 F 0.2 0.3 -31.8320482669
M18 F 0.2 0.4 -32.2694944371
M18 F 0.2 0.5 -32.6104547956
M18 F 0.2 0.6 -33.0947428287
M18 F 0.2 0.7 -33.1445862592
M18 F 0.2 0.8 -33.4033561843
M18 F 0.2 0.9 -33.4180961639
M18 F 0.2 1.0 -33.6145877658
M18 F 0.3 0.1 -31.4022092822
M18 F 0.3 0.2 -31.851866746
M18 F 0.3 0.3 -32.3567591962
M18 F 0.3 0.4 -32.7141610691
M18 F 0.3 0.5 -32.9631920774
M18 F 0.3 0.6 -33.1830156813
M18 F 0.3 0.7 -33.4356948424
M18 F 0.3 0.8 -33.5285407909
M18 F 0.3 0.9 -33.6973548354
M18 F 0.3 1.0 -33.7176390335
M18 F 0.4 0.1 -32.0049286388
M18 F 0.4 0.2 -32.4378227393
M18 F 0.4 0.3 -32.8139450059
M18 F 0.4 0.4 -33.1313659592
M18 F 0.4 0.5 -33.3444074854
M18 F 0.4 0.6 -33.3887574495
M18 F 0.4 0.7 -33.7063480592
M18 F 0.4 0.8 -33.7290894975
M18 F 0.4 0.9 -33.7983935626
M18 F 0.4 1.0 -33.7652887615
M18 F 0.5 0.1 -32.6107600519
M18 F 0.5 0.2 -32.9088415128
M18 F 0.5 0.3 -33.0190684526
M18 F 0.5 0.4 -33.4194011718
M18 F 0.5 0.5 -33.6528104891
M18 F 0.5 0.6 -33.7233017586
M18 F 0.5 0.7 -33.6249286471
M18 F 0.5 0.8 -33.9507177157
M18 F 0.5 0.9 -33.686717016
M18 F 0.5 1.0 -33.6976059727
M18 F 0.6 0.1 -33.0666021562
M18 F 0.6 0.2 -33.0492874369
M18 F 0.6 0.3 -33.3816643858
M18 F 0.6 0.4 -33.596504369
M18 F 0.6 0.5 -33.5938697055
M18 F 0.6 0.6 -33.8505010632
M18 F 0.6 0.7 -33.9087656258
M18 F 0.6 0.8 -33.630282061
M18 F 0.6 0.9 -34.1872960015
M18 F 0.6 1.0 -33.8287465447
M18 F 0.7 0.1 -33.3400528118
M18 F 0.7 0.2 -33.4192474495
M18 F 0.7 0.3 -33.5633643914
M18 F 0.7 0.4 -33.6853243944
M18 F 0.7 0.5 -33.9986348026
M18 F 0.7 0.6 -33.7774089599
M18 F 0.7 0.7 -33.5959562363
M18 F 0.7 0.8 -33.925534688
M18 F 0.7 0.9 -33.7118104898
M18 F 0.7 1.0 -33.9258249266
M18 F 0.8 0.1 -33.5024713759
M18 F 0.8 0.2 -33.5411083169
M18 F 0.8 0.3 -33.7227612282
M18 F 0.8 0.4 -33.9244471062
M18 F 0.8 0.5 -33.7442550421
M18 F 0.8 0.6 -33.831660526
M18 F 0.8 0.7 -34.2312285074
M18 F 0.8 0.8 -33.7876466409
M18 F 0.8 0.9 -33.9386902789
M18 F 0.8 1.0 -33.9882182226
M18 F 0.9 0.1 -33.683639695
M18 F 0.9 0.2 -33.9683708626
M18 F 0.9 0.3 -33.7553252816
M18 F 0.9 0.4 -33.7215135842
M18 F 0.9 0.5 -33.9172555055
M18 F 0.9 0.6 -33.8084539622
M18 F 0.9 0.7 -33.998307459
M18 F 0.9 0.8 -33.8655522712
M18 F 0.9 0.9 -34.1768472321
M18 F 0.9 1.0 -33.9755289999
M18 F 1.0 0.1 -33.8539192954
M18 F 1.0 0.2 -33.7619130826
M18 F 1.0 0.3 -33.7105639031
M18 F 1.0 0.4 -33.80835687
M18 F 1.0 0.5 -33.8938709091
M18 F 1.0 0.6 -33.9854670198
M18 F 1.0 0.7 -33.9460186934
M18 F 1.0 0.8 -34.0867383085
M18 F 1.0 0.9 -34.1490628279
M18 F 1.0 1.0 -34.2326823077
M18 T 0.1 0.1 -29.9381294615
M18 T 0.1 0.2 -30.7078770259
M18 T 0.1 0.3 -31.4963707285
M18 T 0.1 0.4 -32.2378828065
M18 T 0.1 0.5 -32.9888805643
M18 T 0.1 0.6 -33.6025712866
M18 T 0.1 0.7 -34.1339089033
M18 T 0.1 0.8 -34.7261935724
M18 T 0.1 0.9 -35.6160603089
M18 T 0.1 1.0 -35.8176502964
M18 T 0.2 0.1 -30.7377279538
M18 T 0.2 0.2 -31.3820660488
M18 T 0.2 0.3 -32.0180333194
M18 T 0.2 0.4 -32.7620204483
M18 T 0.2 0.5 -33.4111603593
M18 T 0.2 0.6 -34.048351999
M18 T 0.2 0.7 -34.5468342051
M18 T 0.2 0.8 -35.2826226709
M18 T 0.2 0.9 -35.5333469568
M18 T 0.2 1.0 -35.7329197264
M18 T 0.3 0.1 -31.4285077057
M18 T 0.3 0.2 -32.0155675277
M18 T 0.3 0.3 -32.4114149519
M18 T 0.3 0.4 -32.8945323752
M18 T 0.3 0.5 -33.3794349886
M18 T 0.3 0.6 -33.7536608679
M18 T 0.3 0.7 -34.6794422265
M18 T 0.3 0.8 -35.1310464234
M18 T 0.3 0.9 -35.6212340174
M18 T 0.3 1.0 -35.2065667804
M18 T 0.4 0.1 -31.9068117575
M18 T 0.4 0.2 -32.4699080773
M18 T 0.4 0.3 -32.8177318122
M18 T 0.4 0.4 -33.1909233769
M18 T 0.4 0.5 -33.2179867178
M18 T 0.4 0.6 -33.6350837129
M18 T 0.4 0.7 -33.9698986072
M18 T 0.4 0.8 -34.5404252385
M18 T 0.4 0.9 -35.2259915887
M18 T 0.4 1.0 -35.4458529212
M18 T 0.5 0.1 -32.5849669978
M18 T 0.5 0.2 -32.8075285233
M18 T 0.5 0.3 -33.0779386483
M18 T 0.5 0.4 -33.1756710033
M18 T 0.5 0.5 -33.1166184724
M18 T 0.5 0.6 -33.3921290597
M18 T 0.5 0.7 -33.7083288587
M18 T 0.5 0.8 -34.0705571358
M18 T 0.5 0.9 -34.4669176054
M18 T 0.5 1.0 -34.8124527166
M18 T 0.6 0.1 -32.9312975664
M18 T 0.6 0.2 -33.159247498
M18 T 0.6 0.3 -33.3077550668
M18 T 0.6 0.4 -33.4779319724
M18 T 0.6 0.5 -33.6489076953
M18 T 0.6 0.6 -33.2187131949
M18 T 0.6 0.7 -33.5643504714
M18 T 0.6 0.8 -33.7916621351
M18 T 0.6 0.9 -34.054277613
M18 T 0.6 1.0 -34.443198487
M18 T 0.7 0.1 -33.3988445692
M18 T 0.7 0.2 -33.5488073375
M18 T 0.7 0.3 -33.597890853
M18 T 0.7 0.4 -33.6298963946
M18 T 0.7 0.5 -33.4907880256
M18 T 0.7 0.6 -33.520102686
M18 T 0.7 0.7 -33.5288394782
M18 T 0.7 0.8 -33.6314559448
M18 T 0.7 0.9 -33.8545386657
M18 T 0.7 1.0 -34.1730426766
M18 T 0.8 0.1 -33.6093268172
M18 T 0.8 0.2 -33.623876392
M18 T 0.8 0.3 -33.6728997387
M18 T 0.8 0.4 -33.7128230042
M18 T 0.8 0.5 -33.33473441
M18 T 0.8 0.6 -33.6618452603
M18 T 0.8 0.7 -33.3784439353
M18 T 0.8 0.8 -33.5777161267
M18 T 0.8 0.9 -33.9935046623
M18 T 0.8 1.0 -33.8859571318
M18 T 0.9 0.1 -33.8699303253
M18 T 0.9 0.2 -33.8345218186
M18 T 0.9 0.3 -33.8086938448
M18 T 0.9 0.4 -33.8857125093
M18 T 0.9 0.5 -33.8404745368
M18 T 0.9 0.6 -33.876010611
M18 T 0.9 0.7 -33.6130420505
M18 T 0.9 0.8 -33.7143547062
M18 T 0.9 0.9 -34.0458198661
M18 T 0.9 1.0 -33.9213890473
M18 T 1.0 0.1 -33.8538024917
M18 T 1.0 0.2 -34.0120617347
M18 T 1.0 0.3 -34.0823875218
M18 T 1.0 0.4 -33.8288867801
M18 T 1.0 0.5 -34.0601728136
M18 T 1.0 0.6 -33.8038250023
M18 T 1.0 0.7 -33.6958439272
M18 T 1.0 0.8 -33.6248891093
M18 T 1.0 0.9 -33.747227325
M18 T 1.0 1.0 -33.8538511998


==> anc/event_lnprob_m1_m2_theta1_theta2_chieff_GW150914.dat <==
M10 F 0.1 0.1 -49.3491174828
M10 F 0.1 0.2 -47.8497691031
M10 F 0.1 0.3 -53.2438503641
M10 F 0.1 0.4 -59.9302263925
M10 F 0.1 0.5 -69.6114491156
M10 F 0.1 0.6 -80.2373022244
M10 F 0.1 0.7 -82.4296835861
M10 F 0.1 0.8 -94.4066024781
M10 F 0.1 0.9 -115.295656982
M10 F 0.1 1.0 -120.602403078
M10 F 0.2 0.1 -45.3333320435
M10 F 0.2 0.2 -53.7441764772
M10 F 0.2 0.3 -61.1583664203
M10 F 0.2 0.4 -72.128095943
M10 F 0.2 0.5 -82.752521673
M10 F 0.2 0.6 -90.3500137027
M10 F 0.2 0.7 -100.198017311
M10 F 0.2 0.8 -95.2577733986
M10 F 0.2 0.9 -115.718661841
M10 F 0.2 1.0 -109.032991966
M10 F 0.3 0.1 -53.3013181884
M10 F 0.3 0.2 -61.0822748592
M10 F 0.3 0.3 -78.2482925848
M10 F 0.3 0.4 -85.5162305149
M10 F 0.3 0.5 -91.4838274906
M10 F 0.3 0.6 -92.1903512393
M10 F 0.3 0.7 -92.0069498893
M10 F 0.3 0.8 -118.033010054
M10 F 0.3 0.9 -117.513051712
M10 F 0.3 1.0 -92.3908365958
M10 F 0.4 0.1 -62.7198614645
M10 F 0.4 0.2 -80.746732475
M10 F 0.4 0.3 -91.1070662426
M10 F 0.4 0.4 -93.2653891124
M10 F 0.4 0.5 -88.6880534771
M10 F 0.4 0.6 -104.52117315
M10 F 0.4 0.7 -103.287211836
M10 F 0.4 0.8 -110.195482928
M10 F 0.4 0.9 -92.0002704184
M10 F 0.4 1.0 -107.50789799
M10 F 0.5 0.1 -75.8109314284
M10 F 0.5 0.2 -87.462368439
M10 F 0.5 0.3 -105.494476066
M10 F 0.5 0.4 -98.9909789003
M10 F 0.5 0.5 -106.520084922
M10 F 0.5 0.6 -107.566485109
M10 F 0.5 0.7 -105.25260461
M10 F 0.5 0.8 -108.812994461
M10 F 0.5 0.9 -107.923663476
M10 F 0.5 1.0 -106.217936849
M10 F 0.6 0.1 -92.3275920838
M10 F 0.6 0.2 -101.816313203
M10 F 0.6 0.3 -116.019938655
M10 F 0.6 0.4 -112.793086866
M10 F 0.6 0.5 -97.7954035004
M10 F 0.6 0.6 -116.85546143
M10 F 0.6 0.7 -110.942654614
M10 F 0.6 0.8 -112.488898018
M10 F 0.6 0.9 -109.360326955
M10 F 0.6 1.0 -90.4785513236
M10 F 0.7 0.1 -100.187019957
M10 F 0.7 0.2 -121.977868499
M10 F 0.7 0.3 -95.0938941563
M10 F 0.7 0.4 -121.428253659
M10 F 0.7 0.5 -94.2099454873
M10 F 0.7 0.6 -119.995767024
M10 F 0.7 0.7 -115.2180429
M10 F 0.7 0.8 -90.8137096414
M10 F 0.7 0.9 -86.2206023178
M10 F 0.7 1.0 -104.541456347
M10 F 0.8 0.1 -104.743015959
M10 F 0.8 0.2 -89.227603191
M10 F 0.8 0.3 -89.9952189352
M10 F 0.8 0.4 -107.637562666
M10 F 0.8 0.5 -90.19706851
M10 F 0.8 0.6 -107.913171077
M10 F 0.8 0.7 -90.9848477589
M10 F 0.8 0.8 -120.799036421
M10 F 0.8 0.9 -92.1173144318
M10 F 0.8 1.0 -85.5364702811
M10 F 0.9 0.1 -87.7988572762
M10 F 0.9 0.2 -99.8360003344
M10 F 0.9 0.3 -91.8986279166
M10 F 0.9 0.4 -103.343740874
M10 F 0.9 0.5 -108.04898989
M10 F 0.9 0.6 -115.486653572
M10 F 0.9 0.7 -90.9679355307
M10 F 0.9 0.8 -107.905250411
M10 F 0.9 0.9 -99.8731550267
M10 F 0.9 1.0 -108.265382662
M10 F 1.0 0.1 -87.8617444345
M10 F 1.0 0.2 -94.8231286671
M10 F 1.0 0.3 -90.2443199414
M10 F 1.0 0.4 -106.342093573
M10 F 1.0 0.5 -106.839548228
M10 F 1.0 0.6 -92.3502815486
M10 F 1.0 0.7 -90.1915138934
M10 F 1.0 0.8 -87.2973552487
M10 F 1.0 0.9 -101.026711628
M10 F 1.0 1.0 -115.214231883
M10 T 0.1 0.1 -42.0442494551
M10 T 0.1 0.2 -47.5224361081
M10 T 0.1 0.3 -56.5103194283
M10 T 0.1 0.4 -59.8940772709
M10 T 0.1 0.5 -68.4638592911
M10 T 0.1 0.6 -80.1910518674
M10 T 0.1 0.7 -82.4186021235
M10 T 0.1 0.8 -94.780346241
M10 T 0.1 0.9 -122.827109807
M10 T 0.1 1.0 -116.444055233
M10 T 0.2 0.1 -46.6454525026
M10 T 0.2 0.2 -52.7599844834
M10 T 0.2 0.3 -61.1327121825
M10 T 0.2 0.4 -73.8266492443
M10 T 0.2 0.5 -83.1549230068
M10 T 0.2 0.6 -90.4303370118
M10 T 0.2 0.7 -107.085562299
M10 T 0.2 0.8 -106.332527112
M10 T 0.2 0.9 -108.537327835
M10 T 0.2 1.0 -128.567333529
M10 T 0.3 0.1 -53.8546436952
M10 T 0.3 0.2 -60.8146086592
M10 T 0.3 0.3 -66.8501790347
M10 T 0.3 0.4 -86.8926390873
M10 T 0.3 0.5 -90.4694427976
M10 T 0.3 0.6 -108.390968987
M10 T 0.3 0.7 -109.742362375
M10 T 0.3 0.8 -105.854838465
M10 T 0.3 0.9 -126.93139421
M10 T 0.3 1.0 -104.055588221
M10 T 0.4 0.1 -62.6765340936
M10 T 0.4 0.2 -59.8948901267
M10 T 0.4 0.3 -62.6584896007
M10 T 0.4 0.4 -91.8505391882
M10 T 0.4 0.5 -90.0428554997
M10 T 0.4 0.6 -116.711639298
M10 T 0.4 0.7 -111.93878926
M10 T 0.4 0.8 -77.4246201964
M10 T 0.4 0.9 -129.014643231
M10 T 0.4 1.0 -120.342826918
M10 T 0.5 0.1 -72.9684988981
M10 T 0.5 0.2 -72.4560667352
M10 T 0.5 0.3 -110.591967996
M10 T 0.5 0.4 -60.9966556822
M10 T 0.5 0.5 -123.320639041
M10 T 0.5 0.6 -107.991223704
M10 T 0.5 0.7 -106.846564687
M10 T 0.5 0.8 -108.401219194
M10 T 0.5 0.9 -106.165776609
M10 T 0.5 1.0 -108.456889371
M10 T 0.6 0.1 -66.1167698512
M10 T 0.6 0.2 -84.8786174703
M10 T 0.6 0.3 -58.4495305442
M10 T 0.6 0.4 -76.9347684102
M10 T 0.6 0.5 -57.7049420166
M10 T 0.6 0.6 -57.9844333292
M10 T 0.6 0.7 -114.859007899
M10 T 0.6 0.8 -110.913022599
M10 T 0.6 0.9 -113.113001391
M10 T 0.6 1.0 -53.2039782263
M10 T 0.7 0.1 -58.211960261
M10 T 0.7 0.2 -68.5415807244
M10 T 0.7 0.3 -90.4044791564
M10 T 0.7 0.4 -113.079231499
M10 T 0.7 0.5 -121.271670076
M10 T 0.7 0.6 -60.1591789975
M10 T 0.7 0.7 -57.30551293
M10 T 0.7 0.8 -63.9240990675
M10 T 0.7 0.9 -110.008573251
M10 T 0.7 1.0 -116.522849059
M10 T 0.8 0.1 -89.8956131363
M10 T 0.8 0.2 -102.891742284
M10 T 0.8 0.3 -69.1908480639
M10 T 0.8 0.4 -78.7149939096
M10 T 0.8 0.5 -61.7415209677
M10 T 0.8 0.6 -58.175511356
M10 T 0.8 0.7 -120.893446568
M10 T 0.8 0.8 -92.6696024391
M10 T 0.8 0.9 -59.8638007882
M10 T 0.8 1.0 -92.1690801387
M10 T 0.9 0.1 -99.3817481305
M10 T 0.9 0.2 -92.6112145663
M10 T 0.9 0.3 -113.025733835
M10 T 0.9 0.4 -59.00379501
M10 T 0.9 0.5 -61.1085999239
M10 T 0.9 0.6 -62.6911873623
M10 T 0.9 0.7 -90.0895792776
M10 T 0.9 0.8 -109.352579916
M10 T 0.9 0.9 -62.1982490968
M10 T 0.9 1.0 -120.229208833
M10 T 1.0 0.1 -90.8936980196
M10 T 1.0 0.2 -90.2029943579
M10 T 1.0 0.3 -65.8143981656
M10 T 1.0 0.4 -73.0110344814
M10 T 1.0 0.5 -105.574714836
M10 T 1.0 0.6 -75.6918580822
M10 T 1.0 0.7 -61.8718770256
M10 T 1.0 0.8 -61.2482729059
M10 T 1.0 0.9 -69.4087280879
M10 T 1.0 1.0 -90.7161116611
M13 F 0.1 0.1 -33.4568294814
M13 F 0.1 0.2 -33.5096580253
M13 F 0.1 0.3 -33.8251432519
M13 F 0.1 0.4 -33.8574220576
M13 F 0.1 0.5 -33.1122641116
M13 F 0.1 0.6 -34.2256004974
M13 F 0.1 0.7 -32.8897033605
M13 F 0.1 0.8 -33.9386017721
M13 F 0.1 0.9 -35.1429911251
M13 F 0.1 1.0 -35.9543658406
M13 F 0.2 0.1 -33.8782838353
M13 F 0.2 0.2 -33.4305975963
M13 F 0.2 0.3 -34.8820210928
M13 F 0.2 0.4 -34.9181159881
M13 F 0.2 0.5 -34.415988067
M13 F 0.2 0.6 -33.8580493961
M13 F 0.2 0.7 -35.7086724857
M13 F 0.2 0.8 -33.4691122262
M13 F 0.2 0.9 -35.0075070085
M13 F 0.2 1.0 -33.7425523357
M13 F 0.3 0.1 -34.2164239083
M13 F 0.3 0.2 -34.7089592358
M13 F 0.3 0.3 -34.6438699569
M13 F 0.3 0.4 -34.2829925677
M13 F 0.3 0.5 -33.11043227
M13 F 0.3 0.6 -33.6891893786
M13 F 0.3 0.7 -34.1429916261
M13 F 0.3 0.8 -32.8259521493
M13 F 0.3 0.9 -35.8116309881
M13 F 0.3 1.0 -35.0378338029
M13 F 0.4 0.1 -33.8686062342
M13 F 0.4 0.2 -33.758300881
M13 F 0.4 0.3 -34.5068309466
M13 F 0.4 0.4 -34.7160300818
M13 F 0.4 0.5 -35.1987247903
M13 F 0.4 0.6 -34.2651889759
M13 F 0.4 0.7 -35.3829947534
M13 F 0.4 0.8 -34.4667882264
M13 F 0.4 0.9 -35.7501179398
M13 F 0.4 1.0 -34.1997016836
M13 F 0.5 0.1 -34.589282214
M13 F 0.5 0.2 -33.7317487529
M13 F 0.5 0.3 -34.7241652408
M13 F 0.5 0.4 -34.0861331132
M13 F 0.5 0.5 -34.5046808637
M13 F 0.5 0.6 -33.7138870851
M13 F 0.5 0.7 -35.0560158176
M13 F 0.5 0.8 -36.8446694665
M13 F 0.5 0.9 -36.3811148906
M13 F 0.5 1.0 -34.2496412522
M13 F 0.6 0.1 -36.5342966061
M13 F 0.6 0.2 -34.8827403037
M13 F 0.6 0.3 -34.8886035694
M13 F 0.6 0.4 -33.3080520098
M13 F 0.6 0.5 -34.1630664855
M13 F 0.6 0.6 -35.1821303199
M13 F 0.6 0.7 -34.9748721232
M13 F 0.6 0.8 -36.00475083
M13 F 0.6 0.9 -33.625916336
M13 F 0.6 1.0 -33.2424951443
M13 F 0.7 0.1 -33.1464770858
M13 F 0.7 0.2 -33.4666836701
M13 F 0.7 0.3 -34.307576014
M13 F 0.7 0.4 -35.6051526572
M13 F 0.7 0.5 -34.8682281906
M13 F 0.7 0.6 -33.6337507601
M13 F 0.7 0.7 -35.5636812907
M13 F 0.7 0.8 -33.6595206486
M13 F 0.7 0.9 -35.9483874132
M13 F 0.7 1.0 -37.3541509334
M13 F 0.8 0.1 -35.1727795116
M13 F 0.8 0.2 -35.0997809075
M13 F 0.8 0.3 -34.7316624618
M13 F 0.8 0.4 -35.5968372475
M13 F 0.8 0.5 -35.2753811535
M13 F 0.8 0.6 -35.1758537377
M13 F 0.8 0.7 -34.3472481083
M13 F 0.8 0.8 -36.1761351566
M13 F 0.8 0.9 -34.7730608718
M13 F 0.8 1.0 -35.8617028955
M13 F 0.9 0.1 -35.4282881636
M13 F 0.9 0.2 -33.0634671624
M13 F 0.9 0.3 -33.9205161878
M13 F 0.9 0.4 -35.5883200294
M13 F 0.9 0.5 -35.8615698244
M13 F 0.9 0.6 -34.058102276
M13 F 0.9 0.7 -34.102699543
M13 F 0.9 0.8 -35.7514088774
M13 F 0.9 0.9 -34.9787036412
M13 F 0.9 1.0 -34.5806572215
M13 F 1.0 0.1 -36.1973499062
M13 F 1.0 0.2 -34.8620371824
M13 F 1.0 0.3 -34.6589692919
M13 F 1.0 0.4 -35.484865799
M13 F 1.0 0.5 -34.2566405731
M13 F 1.0 0.6 -35.1993116677
M13 F 1.0 0.7 -36.6805651903
M13 F 1.0 0.8 -35.7661880466
M13 F 1.0 0.9 -35.6581192765
M13 F 1.0 1.0 -36.1096868845
M13 T 0.1 0.1 -34.7525171916
M13 T 0.1 0.2 -35.4190393485
M13 T 0.1 0.3 -36.0188268106
M13 T 0.1 0.4 -36.3816235297
M13 T 0.1 0.5 -37.1006981762
M13 T 0.1 0.6 -35.071719875
M13 T 0.1 0.7 -37.1489409109
M13 T 0.1 0.8 -37.1338121074
M13 T 0.1 0.9 -37.2716393454
M13 T 0.1 1.0 -36.5865100622
M13 T 0.2 0.1 -34.6624491446
M13 T 0.2 0.2 -34.3959179741
M13 T 0.2 0.3 -35.1915636654
M13 T 0.2 0.4 -35.6458359534
M13 T 0.2 0.5 -36.0044988527
M13 T 0.2 0.6 -37.0508999312
M13 T 0.2 0.7 -37.5710324311
M13 T 0.2 0.8 -37.6907984331
M13 T 0.2 0.9 -37.2188380646
M13 T 0.2 1.0 -37.2594058156
M13 T 0.3 0.1 -33.4497495422
M13 T 0.3 0.2 -35.4409084323
M13 T 0.3 0.3 -34.4367168024
M13 T 0.3 0.4 -35.4466208184
M13 T 0.3 0.5 -36.1957224
M13 T 0.3 0.6 -36.5024450928
M13 T 0.3 0.7 -37.6888454651
M13 T 0.3 0.8 -37.9563262555
M13 T 0.3 0.9 -38.1582961151
M13 T 0.3 1.0 -37.1351281958
M13 T 0.4 0.1 -34.7026626728
M13 T 0.4 0.2 -34.7723519991
M13 T 0.4 0.3 -35.4267091177
M13 T 0.4 0.4 -36.7527303865
M13 T 0.4 0.5 -36.8169935503
M13 T 0.4 0.6 -37.3144330165
M13 T 0.4 0.7 -36.8950926422
M13 T 0.4 0.8 -37.8525073296
M13 T 0.4 0.9 -36.2869796385
M13 T 0.4 1.0 -37.9945715672
M13 T 0.5 0.1 -34.5705650203
M13 T 0.5 0.2 -35.089763907
M13 T 0.5 0.3 -35.2368323229
M13 T 0.5 0.4 -33.5964531594
M13 T 0.5 0.5 -35.794226417
M13 T 0.5 0.6 -36.3268828768
M13 T 0.5 0.7 -36.0175838936
M13 T 0.5 0.8 -37.5678710468
M13 T 0.5 0.9 -36.3472906398
M13 T 0.5 1.0 -34.9468680046
M13 T 0.6 0.1 -34.5429193688
M13 T 0.6 0.2 -34.4031912448
M13 T 0.6 0.3 -34.3567133314
M13 T 0.6 0.4 -35.6730672461
M13 T 0.6 0.5 -35.2060416744
M13 T 0.6 0.6 -36.2307339534
M13 T 0.6 0.7 -35.6090342704
M13 T 0.6 0.8 -36.0953400283
M13 T 0.6 0.9 -36.1002059386
M13 T 0.6 1.0 -36.9144881898
M13 T 0.7 0.1 -33.5221614708
M13 T 0.7 0.2 -34.7239900771
M13 T 0.7 0.3 -36.5402506228
M13 T 0.7 0.4 -35.813028332
M13 T 0.7 0.5 -34.9404494186
M13 T 0.7 0.6 -35.1650176465
M13 T 0.7 0.7 -35.676492269
M13 T 0.7 0.8 -37.0924234821
M13 T 0.7 0.9 -36.3119208678
M13 T 0.7 1.0 -37.5176643062
M13 T 0.8 0.1 -34.4130131992
M13 T 0.8 0.2 -34.5888528084
M13 T 0.8 0.3 -34.3124710804
M13 T 0.8 0.4 -33.7017187329
M13 T 0.8 0.5 -36.503782589
M13 T 0.8 0.6 -35.8657474414
M13 T 0.8 0.7 -35.6282171718
M13 T 0.8 0.8 -37.1222929069
M13 T 0.8 0.9 -35.963234882
M13 T 0.8 1.0 -36.6494033124
M13 T 0.9 0.1 -34.7348656406
M13 T 0.9 0.2 -35.5132088763
M13 T 0.9 0.3 -35.9188982104
M13 T 0.9 0.4 -35.3424400308
M13 T 0.9 0.5 -33.9072359587
M13 T 0.9 0.6 -36.5537592962
M13 T 0.9 0.7 -36.4978452476
M13 T 0.9 0.8 -34.9952742574
M13 T 0.9 0.9 -35.7949990716
M13 T 0.9 1.0 -36.6148863926
M13 T 1.0 0.1 -35.7213534106
M13 T 1.0 0.2 -35.5077932192
M13 T 1.0 0.3 -35.2755385367
M13 T 1.0 0.4 -36.285902599
M13 T 1.0 0.5 -34.9831809095
M13 T 1.0 0.6 -37.0565452619
M13 T 1.0 0.7 -36.6233271861
M13 T 1.0 0.8 -37.0593814093
M13 T 1.0 0.9 -36.598893876
M13 T 1.0 1.0 -37.5282818346
M14 F 0.1 0.1 -33.7707787911
M14 F 0.1 0.2 -33.8111721883
M14 F 0.1 0.3 -34.1200960731
M14 F 0.1 0.4 -34.2019487137
M14 F 0.1 0.5 -34.2633560477
M14 F 0.1 0.6 -34.5530733487
M14 F 0.1 0.7 -35.1997165567
M14 F 0.1 0.8 -35.1432034789
M14 F 0.1 0.9 -35.8899913449
M14 F 0.1 1.0 -35.4000849707
M14 F 0.2 0.1 -33.9759500218
M14 F 0.2 0.2 -33.7505169751
M14 F 0.2 0.3 -34.4739727497
M14 F 0.2 0.4 -35.128481663
M14 F 0.2 0.5 -32.6303188672
M14 F 0.2 0.6 -35.8618269091
M14 F 0.2 0.7 -35.3006490471
M14 F 0.2 0.8 -35.117913136
M14 F 0.2 0.9 -35.5908224823
M14 F 0.2 1.0 -36.4972645718
M14 F 0.3 0.1 -34.42439
M14 F 0.3 0.2 -34.7446741697
M14 F 0.3 0.3 -34.0084495986
M14 F 0.3 0.4 -33.9642569748
M14 F 0.3 0.5 -34.2944321067
M14 F 0.3 0.6 -35.8293272226
M14 F 0.3 0.7 -35.6588627861
M14 F 0.3 0.8 -34.3926996077
M14 F 0.3 0.9 -34.2482517007
M14 F 0.3 1.0 -34.7177132276
M14 F 0.4 0.1 -34.0801724191
M14 F 0.4 0.2 -34.0158943948
M14 F 0.4 0.3 -35.1895213494
M14 F 0.4 0.4 -35.3033548674
M14 F 0.4 0.5 -35.0582255086
M14 F 0.4 0.6 -35.1985389023
M14 F 0.4 0.7 -34.3726339102
M14 F 0.4 0.8 -34.4537766393
M14 F 0.4 0.9 -36.1328861012
M14 F 0.4 1.0 -36.4114757052
M14 F 0.5 0.1 -34.6790906756
M14 F 0.5 0.2 -34.2222004338
M14 F 0.5 0.3 -34.1616461438
M14 F 0.5 0.4 -33.273401393
M14 F 0.5 0.5 -34.2496205123
M14 F 0.5 0.6 -35.9720530435
M14 F 0.5 0.7 -35.4379837119
M14 F 0.5 0.8 -35.7035536075
M14 F 0.5 0.9 -35.0005609643
M14 F 0.5 1.0 -35.9249886269
M14 F 0.6 0.1 -35.0925774309
M14 F 0.6 0.2 -35.2783501711
M14 F 0.6 0.3 -34.6719306169
M14 F 0.6 0.4 -34.6960114341
M14 F 0.6 0.5 -34.6497734401
M14 F 0.6 0.6 -35.5425025137
M14 F 0.6 0.7 -35.4636514056
M14 F 0.6 0.8 -38.0388246236
M14 F 0.6 0.9 -37.7870747587
M14 F 0.6 1.0 -35.0435109049
M14 F 0.7 0.1 -31.9977983273
M14 F 0.7 0.2 -35.2406466855
M14 F 0.7 0.3 -34.2430721109
M14 F 0.7 0.4 -34.8327697593
M14 F 0.7 0.5 -34.8664311581
M14 F 0.7 0.6 -36.9477042039
M14 F 0.7 0.7 -36.0862871448
M14 F 0.7 0.8 -35.2756663527
M14 F 0.7 0.9 -36.2291909693
M14 F 0.7 1.0 -37.0531335702
M14 F 0.8 0.1 -35.608273558
M14 F 0.8 0.2 -32.5404233354
M14 F 0.8 0.3 -35.3746199469
M14 F 0.8 0.4 -35.8652999747
M14 F 0.8 0.5 -35.2723616669
M14 F 0.8 0.6 -36.1540904577
M14 F 0.8 0.7 -35.3338072809
M14 F 0.8 0.8 -35.7667305081
M14 F 0.8 0.9 -36.3295552105
M14 F 0.8 1.0 -36.393095879
M14 F 0.9 0.1 -35.112157771
M14 F 0.9 0.2 -36.2917897017
M14 F 0.9 0.3 -36.1859511928
M14 F 0.9 0.4 -36.0108038764
M14 F 0.9 0.5 -35.3995368438
M14 F 0.9 0.6 -35.6824099096
M14 F 0.9 0.7 -35.9123592275
M14 F 0.9 0.8 -37.1418200397
M14 F 0.9 0.9 -36.6604561131
M14 F 0.9 1.0 -36.2921105093
M14 F 1.0 0.1 -36.40819916
M14 F 1.0 0.2 -36.522444416
M14 F 1.0 0.3 -36.6946357108
M14 F 1.0 0.4 -36.9580792651
M14 F 1.0 0.5 -34.6974051134
M14 F 1.0 0.6 -37.1703796536
M14 F 1.0 0.7 -36.9196421256
M14 F 1.0 0.8 -36.1105888165
M14 F 1.0 0.9 -36.5604262238
M14 F 1.0 1.0 -34.1223656208
M14 T 0.1 0.1 -34.2241206502
M14 T 0.1 0.2 -35.205420413
M14 T 0.1 0.3 -35.1368504081
M14 T 0.1 0.4 -35.8242071976
M14 T 0.1 0.5 -36.3097062333
M14 T 0.1 0.6 -37.3606458689
M14 T 0.1 0.7 -35.7762044602
M14 T 0.1 0.8 -36.5429375821
M14 T 0.1 0.9 -37.2659101919
M14 T 0.1 1.0 -37.5352159719
M14 T 0.2 0.1 -34.3806848887
M14 T 0.2 0.2 -34.7502447668
M14 T 0.2 0.3 -36.0592896775
M14 T 0.2 0.4 -37.0647078701
M14 T 0.2 0.5 -37.1745315909
M14 T 0.2 0.6 -35.4548045556
M14 T 0.2 0.7 -36.7294283178
M14 T 0.2 0.8 -36.1493743831
M14 T 0.2 0.9 -36.3297374472
M14 T 0.2 1.0 -36.3175275345
M14 T 0.3 0.1 -33.8642387393
M14 T 0.3 0.2 -34.2825349988
M14 T 0.3 0.3 -34.791279025
M14 T 0.3 0.4 -35.0633807449
M14 T 0.3 0.5 -35.7886920238
M14 T 0.3 0.6 -36.1541709705
M14 T 0.3 0.7 -35.9776136547
M14 T 0.3 0.8 -36.3366852027
M14 T 0.3 0.9 -36.4892208581
M14 T 0.3 1.0 -36.928056125
M14 T 0.4 0.1 -34.1839808182
M14 T 0.4 0.2 -34.385991735
M14 T 0.4 0.3 -33.8957171896
M14 T 0.4 0.4 -35.2794953887
M14 T 0.4 0.5 -35.8090206056
M14 T 0.4 0.6 -35.8048585067
M14 T 0.4 0.7 -35.9140303223
M14 T 0.4 0.8 -36.9597810885
M14 T 0.4 0.9 -36.0486718331
M14 T 0.4 1.0 -36.7098236612
M14 T 0.5 0.1 -33.7881715229
M14 T 0.5 0.2 -33.6273552786
M14 T 0.5 0.3 -33.6239991285
M14 T 0.5 0.4 -34.0762248224
M14 T 0.5 0.5 -34.7260230847
M14 T 0.5 0.6 -36.078993418
M14 T 0.5 0.7 -36.8465357152
M14 T 0.5 0.8 -37.756003356
M14 T 0.5 0.9 -36.7789966531
M14 T 0.5 1.0 -37.652738838
M14 T 0.6 0.1 -34.2251041215
M14 T 0.6 0.2 -34.7396823901
M14 T 0.6 0.3 -33.7052660011
M14 T 0.6 0.4 -33.8909136825
M14 T 0.6 0.5 -34.6631162968
M14 T 0.6 0.6 -34.8475525568
M14 T 0.6 0.7 -35.9023372517
M14 T 0.6 0.8 -35.8747057861
M14 T 0.6 0.9 -37.3833621381
M14 T 0.6 1.0 -36.8715190275
M14 T 0.7 0.1 -33.1240773672
M14 T 0.7 0.2 -34.6883900309
M14 T 0.7 0.3 -34.2106233677
M14 T 0.7 0.4 -33.1725259756
M14 T 0.7 0.5 -34.3218213115
M14 T 0.7 0.6 -33.5009639662
M14 T 0.7 0.7 -35.3732724915
M14 T 0.7 0.8 -35.3492306978
M14 T 0.7 0.9 -36.4490431912
M14 T 0.7 1.0 -36.0584858268
M14 T 0.8 0.1 -34.7305063367
M14 T 0.8 0.2 -32.8903931652
M14 T 0.8 0.3 -34.6277556735
M14 T 0.8 0.4 -33.8932164112
M14 T 0.8 0.5 -33.680666424
M14 T 0.8 0.6 -33.2398675354
M14 T 0.8 0.7 -33.5097164839
M14 T 0.8 0.8 -34.43709639
M14 T 0.8 0.9 -36.6272985669
M14 T 0.8 1.0 -35.2973949008
M14 T 0.9 0.1 -36.307600308
M14 T 0.9 0.2 -35.3114493872
M14 T 0.9 0.3 -36.7647611145
M14 T 0.9 0.4 -34.5484381569
M14 T 0.9 0.5 -33.6673774408
M14 T 0.9 0.6 -34.4359891442
M14 T 0.9 0.7 -34.3067961
M14 T 0.9 0.8 -33.4549177348
M14 T 0.9 0.9 -35.1238949359
M14 T 0.9 1.0 -35.9546725039
M14 T 1.0 0.1 -35.8816546647
M14 T 1.0 0.2 -36.1730743846
M14 T 1.0 0.3 -36.2372319151
M14 T 1.0 0.4 -34.4338619032
M14 T 1.0 0.5 -34.6797895218
M14 T 1.0 0.6 -33.8094796375
M14 T 1.0 0.7 -34.1418847571
M14 T 1.0 0.8 -34.4677997496
M14 T 1.0 0.9 -33.20485318
M14 T 1.0 1.0 -35.2651916372
M15 F 0.1 0.1 -35.0844239727
M15 F 0.1 0.2 -34.8092984151
M15 F 0.1 0.3 -34.687336277
M15 F 0.1 0.4 -35.1463047894
M15 F 0.1 0.5 -35.4389708444
M15 F 0.1 0.6 -35.7785387786
M15 F 0.1 0.7 -35.6180603371
M15 F 0.1 0.8 -35.4306460715
M15 F 0.1 0.9 -35.4745835767
M15 F 0.1 1.0 -35.5939302141
M15 F 0.2 0.1 -34.641271907
M15 F 0.2 0.2 -34.4334054228
M15 F 0.2 0.3 -35.6223440252
M15 F 0.2 0.4 -34.9232167065
M15 F 0.2 0.5 -35.2394351601
M15 F 0.2 0.6 -34.7383735432
M15 F 0.2 0.7 -35.8641557116
M15 F 0.2 0.8 -35.5044207217
M15 F 0.2 0.9 -36.2914975612
M15 F 0.2 1.0 -36.552207524
M15 F 0.3 0.1 -34.6762772943
M15 F 0.3 0.2 -34.4853921655
M15 F 0.3 0.3 -35.0716853112
M15 F 0.3 0.4 -34.8389359582
M15 F 0.3 0.5 -35.7456527564
M15 F 0.3 0.6 -34.92069011
M15 F 0.3 0.7 -35.5082591085
M15 F 0.3 0.8 -35.4514798046
M15 F 0.3 0.9 -34.2380290326
M15 F 0.3 1.0 -36.1176507214
M15 F 0.4 0.1 -34.9024370902
M15 F 0.4 0.2 -34.5111622077
M15 F 0.4 0.3 -35.1838516465
M15 F 0.4 0.4 -35.8488216992
M15 F 0.4 0.5 -35.2834569968
M15 F 0.4 0.6 -35.6210973416
M15 F 0.4 0.7 -36.4198734381
M15 F 0.4 0.8 -33.9443410447
M15 F 0.4 0.9 -36.2134432519
M15 F 0.4 1.0 -35.4801219825
M15 F 0.5 0.1 -35.6085407061
M15 F 0.5 0.2 -35.255418186
M15 F 0.5 0.3 -34.8732647558
M15 F 0.5 0.4 -34.9906279668
M15 F 0.5 0.5 -35.494324989
M15 F 0.5 0.6 -36.6580102778
M15 F 0.5 0.7 -36.1334725708
M15 F 0.5 0.8 -36.2717638067
M15 F 0.5 0.9 -36.724719512
M15 F 0.5 1.0 -36.2732329373
M15 F 0.6 0.1 -35.4769204268
M15 F 0.6 0.2 -34.9312742307
M15 F 0.6 0.3 -35.4239604911
M15 F 0.6 0.4 -33.5344054089
M15 F 0.6 0.5 -35.7747681538
M15 F 0.6 0.6 -36.1500383702
M15 F 0.6 0.7 -35.7716550943
M15 F 0.6 0.8 -35.6717124883
M15 F 0.6 0.9 -35.7778731361
M15 F 0.6 1.0 -36.1441532049
M15 F 0.7 0.1 -35.6842955661
M15 F 0.7 0.2 -35.2893554858
M15 F 0.7 0.3 -35.7391393302
M15 F 0.7 0.4 -35.2237137676
M15 F 0.7 0.5 -35.4255435863
M15 F 0.7 0.6 -36.362090615
M15 F 0.7 0.7 -34.8530711369
M15 F 0.7 0.8 -36.3275810063
M15 F 0.7 0.9 -36.652249321
M15 F 0.7 1.0 -35.5971935589
M15 F 0.8 0.1 -36.032335339
M15 F 0.8 0.2 -35.5945733193
M15 F 0.8 0.3 -34.5906885915
M15 F 0.8 0.4 -35.7833487904
M15 F 0.8 0.5 -35.7663523965
M15 F 0.8 0.6 -36.1258001614
M15 F 0.8 0.7 -35.8954968004
M15 F 0.8 0.8 -35.9532680771
M15 F 0.8 0.9 -35.9946394573
M15 F 0.8 1.0 -37.6010768304
M15 F 0.9 0.1 -35.9171895908
M15 F 0.9 0.2 -36.0042219937
M15 F 0.9 0.3 -36.3253413262
M15 F 0.9 0.4 -36.5035056038
M15 F 0.9 0.5 -35.7466343907
M15 F 0.9 0.6 -37.6662654083
M15 F 0.9 0.7 -36.2000261327
M15 F 0.9 0.8 -37.4225685552
M15 F 0.9 0.9 -36.1808626571
M15 F 0.9 1.0 -36.9688107962
M15 F 1.0 0.1 -35.7507762096
M15 F 1.0 0.2 -36.3455588492
M15 F 1.0 0.3 -35.8998154481
M15 F 1.0 0.4 -36.1219939226
M15 F 1.0 0.5 -36.442587792
M15 F 1.0 0.6 -35.5831769437
M15 F 1.0 0.7 -36.2881731779
M15 F 1.0 0.8 -37.5760752547
M15 F 1.0 0.9 -36.9119973642
M15 F 1.0 1.0 -36.5065085708
M15 T 0.1 0.1 -36.1241692335
M15 T 0.1 0.2 -37.2918076827
M15 T 0.1 0.3 -35.8571998893
M15 T 0.1 0.4 -39.576495208
M15 T 0.1 0.5 -39.2824645554
M15 T 0.1 0.6 -38.0942211906
M15 T 0.1 0.7 -37.9594669117
M15 T 0.1 0.8 -39.3995878475
M15 T 0.1 0.9 -39.1015381212
M15 T 0.1 1.0 -39.8706481206
M15 T 0.2 0.1 -36.1435963697
M15 T 0.2 0.2 -36.4592865847
M15 T 0.2 0.3 -37.0696900102
M15 T 0.2 0.4 -38.1308922333
M15 T 0.2 0.5 -38.063036632
M15 T 0.2 0.6 -38.8131023282
M15 T 0.2 0.7 -37.5640433982
M15 T 0.2 0.8 -38.2501618409
M15 T 0.2 0.9 -38.6883833302
M15 T 0.2 1.0 -38.8527564213
M15 T 0.3 0.1 -36.1828660773
M15 T 0.3 0.2 -36.2867826543
M15 T 0.3 0.3 -35.674125861
M15 T 0.3 0.4 -37.8793704242
M15 T 0.3 0.5 -37.8609103668
M15 T 0.3 0.6 -37.9327726578
M15 T 0.3 0.7 -38.7384823332
M15 T 0.3 0.8 -39.3625289103
M15 T 0.3 0.9 -39.1803945548
M15 T 0.3 1.0 -38.7629265701
M15 T 0.4 0.1 -35.7921846201
M15 T 0.4 0.2 -35.9967356509
M15 T 0.4 0.3 -35.7978831808
M15 T 0.4 0.4 -36.3354397478
M15 T 0.4 0.5 -37.320092124
M15 T 0.4 0.6 -36.9456332584
M15 T 0.4 0.7 -38.8011321283
M15 T 0.4 0.8 -38.7066575862
M15 T 0.4 0.9 -38.4534436409
M15 T 0.4 1.0 -39.1178427213
M15 T 0.5 0.1 -35.7192091925
M15 T 0.5 0.2 -35.750242193
M15 T 0.5 0.3 -36.8520213229
M15 T 0.5 0.4 -36.3427141339
M15 T 0.5 0.5 -37.1319982672
M15 T 0.5 0.6 -37.3559789123
M15 T 0.5 0.7 -38.2004194769
M15 T 0.5 0.8 -38.1081046387
M15 T 0.5 0.9 -39.2807784473
M15 T 0.5 1.0 -39.0557817264
M15 T 0.6 0.1 -35.8120839092
M15 T 0.6 0.2 -35.642346224
M15 T 0.6 0.3 -35.7144738338
M15 T 0.6 0.4 -36.5493454514
M15 T 0.6 0.5 -36.2229675249
M15 T 0.6 0.6 -36.7387636458
M15 T 0.6 0.7 -36.9860504272
M15 T 0.6 0.8 -38.0410891227
M15 T 0.6 0.9 -38.4338460292
M15 T 0.6 1.0 -38.6137412949
M15 T 0.7 0.1 -36.6707546446
M15 T 0.7 0.2 -36.2557669663
M15 T 0.7 0.3 -35.4283045701
M15 T 0.7 0.4 -35.6379924251
M15 T 0.7 0.5 -36.084718495
M15 T 0.7 0.6 -36.2818592503
M15 T 0.7 0.7 -37.2054324586
M15 T 0.7 0.8 -36.471721634
M15 T 0.7 0.9 -37.8601467908
M15 T 0.7 1.0 -37.7430444259
M15 T 0.8 0.1 -36.1712536721
M15 T 0.8 0.2 -36.2710214471
M15 T 0.8 0.3 -36.4915521208
M15 T 0.8 0.4 -35.6409311737
M15 T 0.8 0.5 -35.0456995514
M15 T 0.8 0.6 -36.4802984186
M15 T 0.8 0.7 -36.5502831722
M15 T 0.8 0.8 -37.5431612231
M15 T 0.8 0.9 -37.6119744826
M15 T 0.8 1.0 -38.9201633805
M15 T 0.9 0.1 -36.0455278377
M15 T 0.9 0.2 -36.5085324837
M15 T 0.9 0.3 -36.6064708402
M15 T 0.9 0.4 -36.2413876752
M15 T 0.9 0.5 -36.025177239
M15 T 0.9 0.6 -36.2186966659
M15 T 0.9 0.7 -35.9625870381
M15 T 0.9 0.8 -37.4689784721
M15 T 0.9 0.9 -37.3436031062
M15 T 0.9 1.0 -37.3684332138
M15 T 1.0 0.1 -36.2805978645
M15 T 1.0 0.2 -36.8347097101
M15 T 1.0 0.3 -37.6403785087
M15 T 1.0 0.4 -36.103566687
M15 T 1.0 0.5 -36.1068483391
M15 T 1.0 0.6 -35.765658093
M15 T 1.0 0.7 -35.8027169964
M15 T 1.0 0.8 -37.4842707576
M15 T 1.0 0.9 -37.0047801735
M15 T 1.0 1.0 -36.8261003759
M16 F 0.1 0.1 -33.0831916609
M16 F 0.1 0.2 -33.2073907465
M16 F 0.1 0.3 -33.3549341257
M16 F 0.1 0.4 -33.699766068
M16 F 0.1 0.5 -33.3401492158
M16 F 0.1 0.6 -33.8527898856
M16 F 0.1 0.7 -34.4759732535
M16 F 0.1 0.8 -33.9868084458
M16 F 0.1 0.9 -34.5021731447
M16 F 0.1 1.0 -34.0228167493
M16 F 0.2 0.1 -33.5872294362
M16 F 0.2 0.2 -33.8381347898
M16 F 0.2 0.3 -33.6246132837
M16 F 0.2 0.4 -33.786179365
M16 F 0.2 0.5 -33.5832581331
M16 F 0.2 0.6 -33.7825304561
M16 F 0.2 0.7 -33.3602559822
M16 F 0.2 0.8 -34.7381359742
M16 F 0.2 0.9 -34.849225228
M16 F 0.2 1.0 -34.4104014768
M16 F 0.3 0.1 -33.701461962
M16 F 0.3 0.2 -33.3149744815
M16 F 0.3 0.3 -33.4674324339
M16 F 0.3 0.4 -33.7127144602
M16 F 0.3 0.5 -33.7777709083
M16 F 0.3 0.6 -33.8079765795
M16 F 0.3 0.7 -34.6891082293
M16 F 0.3 0.8 -34.6658875055
M16 F 0.3 0.9 -35.6497920112
M16 F 0.3 1.0 -33.4512415819
M16 F 0.4 0.1 -33.4141530137
M16 F 0.4 0.2 -33.1968251432
M16 F 0.4 0.3 -33.8093256332
M16 F 0.4 0.4 -33.2356876939
M16 F 0.4 0.5 -33.4639336926
M16 F 0.4 0.6 -33.5914752007
M16 F 0.4 0.7 -34.0256377669
M16 F 0.4 0.8 -34.8982156334
M16 F 0.4 0.9 -34.6296631997
M16 F 0.4 1.0 -35.4990257284
M16 F 0.5 0.1 -33.8137214932
M16 F 0.5 0.2 -33.7275607413
M16 F 0.5 0.3 -33.7676637852
M16 F 0.5 0.4 -33.3439435419
M16 F 0.5 0.5 -34.1958048669
M16 F 0.5 0.6 -34.600431519
M16 F 0.5 0.7 -34.5601060783
M16 F 0.5 0.8 -34.4354016008
M16 F 0.5 0.9 -34.408179661
M16 F 0.5 1.0 -34.1547429121
M16 F 0.6 0.1 -33.5682939121
M16 F 0.6 0.2 -33.8502336605
M16 F 0.6 0.3 -33.6354316378
M16 F 0.6 0.4 -33.8365025475
M16 F 0.6 0.5 -33.297652
M16 F 0.6 0.6 -33.7892777591
M16 F 0.6 0.7 -34.4986534638
M16 F 0.6 0.8 -34.9007746572
M16 F 0.6 0.9 -34.1315567137
M16 F 0.6 1.0 -35.5255177604
M16 F 0.7 0.1 -34.2147400049
M16 F 0.7 0.2 -33.5162544359
M16 F 0.7 0.3 -34.4496374008
M16 F 0.7 0.4 -34.040005353
M16 F 0.7 0.5 -34.5392092708
M16 F 0.7 0.6 -34.3016821995
M16 F 0.7 0.7 -33.9664030611
M16 F 0.7 0.8 -33.7890628562
M16 F 0.7 0.9 -34.1215492296
M16 F 0.7 1.0 -34.7112667774
M16 F 0.8 0.1 -34.0518810819
M16 F 0.8 0.2 -33.6405584913
M16 F 0.8 0.3 -34.590271094
M16 F 0.8 0.4 -33.7472213098
M16 F 0.8 0.5 -33.9928624835
M16 F 0.8 0.6 -34.3970595301
M16 F 0.8 0.7 -35.2116264378
M16 F 0.8 0.8 -34.3431487368
M16 F 0.8 0.9 -34.9172522378
M16 F 0.8 1.0 -34.0609233986
M16 F 0.9 0.1 -35.9111657748
M16 F 0.9 0.2 -33.7324257899
M16 F 0.9 0.3 -34.2163165613
M16 F 0.9 0.4 -34.3577350788
M16 F 0.9 0.5 -33.970332648
M16 F 0.9 0.6 -34.7569793359
M16 F 0.9 0.7 -35.3624104128
M16 F 0.9 0.8 -33.9883204053
M16 F 0.9 0.9 -34.5806982962
M16 F 0.9 1.0 -35.0753217306
M16 F 1.0 0.1 -33.7418742514
M16 F 1.0 0.2 -34.7573541795
M16 F 1.0 0.3 -34.6634346254
M16 F 1.0 0.4 -35.2411188955
M16 F 1.0 0.5 -34.4591868509
M16 F 1.0 0.6 -35.4702429276
M16 F 1.0 0.7 -35.5427595478
M16 F 1.0 0.8 -34.7432280965
M16 F 1.0 0.9 -34.6286542541
M16 F 1.0 1.0 -35.5239855987
M16 T 0.1 0.1 -35.6579097167
M16 T 0.1 0.2 -37.344612734
M16 T 0.1 0.3 -38.7215509345
M16 T 0.1 0.4 -39.6357871011
M16 T 0.1 0.5 -39.8381099188
M16 T 0.1 0.6 -37.816277336
M16 T 0.1 0.7 -39.9407584194
M16 T 0.1 0.8 -39.6231468714
M16 T 0.1 0.9 -38.436387063
M16 T 0.1 1.0 -39.2116831517
M16 T 0.2 0.1 -35.1183271936
M16 T 0.2 0.2 -35.4811281433
M16 T 0.2 0.3 -37.3917285795
M16 T 0.2 0.4 -38.7968874975
M16 T 0.2 0.5 -39.8740786723
M16 T 0.2 0.6 -37.408682271
M16 T 0.2 0.7 -39.6171897447
M16 T 0.2 0.8 -39.8833570444
M16 T 0.2 0.9 -39.530376566
M16 T 0.2 1.0 -40.35032614
M16 T 0.3 0.1 -34.8306411775
M16 T 0.3 0.2 -35.626920587
M16 T 0.3 0.3 -36.2501908158
M16 T 0.3 0.4 -38.3355225501
M16 T 0.3 0.5 -38.0294156695
M16 T 0.3 0.6 -39.5244453075
M16 T 0.3 0.7 -39.8174692735
M16 T 0.3 0.8 -39.1965931735
M16 T 0.3 0.9 -40.4073860165
M16 T 0.3 1.0 -39.645746619
M16 T 0.4 0.1 -33.9895053365
M16 T 0.4 0.2 -34.235517563
M16 T 0.4 0.3 -35.5997980041
M16 T 0.4 0.4 -37.4016355607
M16 T 0.4 0.5 -37.2800040851
M16 T 0.4 0.6 -39.0066661227
M16 T 0.4 0.7 -40.7891060584
M16 T 0.4 0.8 -39.4723761032
M16 T 0.4 0.9 -37.8819507524
M16 T 0.4 1.0 -38.5440048611
M16 T 0.5 0.1 -34.7137911612
M16 T 0.5 0.2 -35.1625703174
M16 T 0.5 0.3 -36.2807768606
M16 T 0.5 0.4 -35.5042610324
M16 T 0.5 0.5 -37.4791216372
M16 T 0.5 0.6 -38.2892231214
M16 T 0.5 0.7 -39.3180500044
M16 T 0.5 0.8 -40.8861091934
M16 T 0.5 0.9 -41.5238464068
M16 T 0.5 1.0 -40.6531678723
M16 T 0.6 0.1 -34.8409876703
M16 T 0.6 0.2 -36.0325171296
M16 T 0.6 0.3 -34.506388522
M16 T 0.6 0.4 -35.3334479427
M16 T 0.6 0.5 -36.4092756148
M16 T 0.6 0.6 -37.2247263114
M16 T 0.6 0.7 -38.034760845
M16 T 0.6 0.8 -39.6009993957
M16 T 0.6 0.9 -39.3980744698
M16 T 0.6 1.0 -40.1392397287
M16 T 0.7 0.1 -34.0445509853
M16 T 0.7 0.2 -33.9402918828
M16 T 0.7 0.3 -34.668821853
M16 T 0.7 0.4 -35.8769601453
M16 T 0.7 0.5 -36.0975046126
M16 T 0.7 0.6 -36.929439022
M16 T 0.7 0.7 -37.5200348026
M16 T 0.7 0.8 -37.9359717503
M16 T 0.7 0.9 -39.4776707114
M16 T 0.7 1.0 -39.7918097088
M16 T 0.8 0.1 -34.5401822435
M16 T 0.8 0.2 -34.8382327836
M16 T 0.8 0.3 -35.2497149591
M16 T 0.8 0.4 -34.4178261612
M16 T 0.8 0.5 -36.8172929123
M16 T 0.8 0.6 -36.6458369202
M16 T 0.8 0.7 -36.6817851313
M16 T 0.8 0.8 -37.8411350427
M16 T 0.8 0.9 -38.3144308801
M16 T 0.8 1.0 -39.1923847033
M16 T 0.9 0.1 -34.1155421742
M16 T 0.9 0.2 -34.3647176481
M16 T 0.9 0.3 -34.9076603682
M16 T 0.9 0.4 -34.8474880417
M16 T 0.9 0.5 -36.9164380061
M16 T 0.9 0.6 -36.8129055554
M16 T 0.9 0.7 -36.9141527208
M16 T 0.9 0.8 -37.1303188548
M16 T 0.9 0.9 -37.5628914956
M16 T 0.9 1.0 -37.5412549981
M16 T 1.0 0.1 -34.3778652083
M16 T 1.0 0.2 -34.982020215
M16 T 1.0 0.3 -34.8829003651
M16 T 1.0 0.4 -34.4120331549
M16 T 1.0 0.5 -35.6180269601
M16 T 1.0 0.6 -36.3560630161
M16 T 1.0 0.7 -36.676510637
M16 T 1.0 0.8 -36.9177416492
M16 T 1.0 0.9 -37.6489456359
M16 T 1.0 1.0 -37.2296346583
M17 F 0.1 0.1 -33.7986585698
M17 F 0.1 0.2 -34.6315018034
M17 F 0.1 0.3 -33.7236850879
M17 F 0.1 0.4 -34.0637540598
M17 F 0.1 0.5 -34.6526816155
M17 F 0.1 0.6 -35.0226904852
M17 F 0.1 0.7 -34.7784667469
M17 F 0.1 0.8 -35.3701349964
M17 F 0.1 0.9 -35.3118492779
M17 F 0.1 1.0 -35.6500487365
M17 F 0.2 0.1 -34.527315338
M17 F 0.2 0.2 -34.6525796129
M17 F 0.2 0.3 -34.6168150459
M17 F 0.2 0.4 -35.1802209375
M17 F 0.2 0.5 -34.8422474495
M17 F 0.2 0.6 -34.3589684384
M17 F 0.2 0.7 -34.6173625932
M17 F 0.2 0.8 -35.132259303
M17 F 0.2 0.9 -36.050954112
M17 F 0.2 1.0 -35.812689099
M17 F 0.3 0.1 -34.6093076826
M17 F 0.3 0.2 -34.5970260164
M17 F 0.3 0.3 -34.6343714247
M17 F 0.3 0.4 -34.0552520907
M17 F 0.3 0.5 -34.6718281715
M17 F 0.3 0.6 -34.2539034714
M17 F 0.3 0.7 -34.9546669698
M17 F 0.3 0.8 -35.4555486752
M17 F 0.3 0.9 -36.229397644
M17 F 0.3 1.0 -35.9041861214
M17 F 0.4 0.1 -34.2789265247
M17 F 0.4 0.2 -34.8654724682
M17 F 0.4 0.3 -34.2849484863
M17 F 0.4 0.4 -35.6174913953
M17 F 0.4 0.5 -35.6004248738
M17 F 0.4 0.6 -35.4736213025
M17 F 0.4 0.7 -34.1415524906
M17 F 0.4 0.8 -35.2355810517
M17 F 0.4 0.9 -36.0842035708
M17 F 0.4 1.0 -35.3461362367
M17 F 0.5 0.1 -34.809601656
M17 F 0.5 0.2 -34.5073212906
M17 F 0.5 0.3 -34.6519889153
M17 F 0.5 0.4 -35.2180334017
M17 F 0.5 0.5 -36.0109592258
M17 F 0.5 0.6 -34.0750820891
M17 F 0.5 0.7 -35.1019602095
M17 F 0.5 0.8 -35.1387953226
M17 F 0.5 0.9 -36.2105814369
M17 F 0.5 1.0 -35.8957436861
M17 F 0.6 0.1 -34.5644818867
M17 F 0.6 0.2 -34.7723537998
M17 F 0.6 0.3 -35.6489113885
M17 F 0.6 0.4 -34.668445717
M17 F 0.6 0.5 -35.2696537753
M17 F 0.6 0.6 -35.6734183674
M17 F 0.6 0.7 -35.1250309695
M17 F 0.6 0.8 -35.4025075261
M17 F 0.6 0.9 -36.2285668004
M17 F 0.6 1.0 -35.2418425766
M17 F 0.7 0.1 -34.5019606716
M17 F 0.7 0.2 -34.2985439129
M17 F 0.7 0.3 -35.6946388599
M17 F 0.7 0.4 -34.4556828985
M17 F 0.7 0.5 -34.2634010582
M17 F 0.7 0.6 -35.8619567679
M17 F 0.7 0.7 -34.8855307226
M17 F 0.7 0.8 -34.8671432606
M17 F 0.7 0.9 -36.1098339338
M17 F 0.7 1.0 -36.2506455772
M17 F 0.8 0.1 -34.34533835
M17 F 0.8 0.2 -35.2009421495
M17 F 0.8 0.3 -35.1252214547
M17 F 0.8 0.4 -34.0127724956
M17 F 0.8 0.5 -35.5198521642
M17 F 0.8 0.6 -36.3695001626
M17 F 0.8 0.7 -35.3696880517
M17 F 0.8 0.8 -34.5660813755
M17 F 0.8 0.9 -36.3806125859
M17 F 0.8 1.0 -35.2836855722
M17 F 0.9 0.1 -34.2119963639
M17 F 0.9 0.2 -34.3670305536
M17 F 0.9 0.3 -34.5576571624
M17 F 0.9 0.4 -35.0001906487
M17 F 0.9 0.5 -35.6182933304
M17 F 0.9 0.6 -34.8068237712
M17 F 0.9 0.7 -36.2276646242
M17 F 0.9 0.8 -36.0838875464
M17 F 0.9 0.9 -36.1347361435
M17 F 0.9 1.0 -34.4289787263
M17 F 1.0 0.1 -35.5662536866
M17 F 1.0 0.2 -35.7632995974
M17 F 1.0 0.3 -34.6949493513
M17 F 1.0 0.4 -35.4474415714
M17 F 1.0 0.5 -35.7392233511
M17 F 1.0 0.6 -35.3060183333
M17 F 1.0 0.7 -35.4871133083
M17 F 1.0 0.8 -35.804314417
M17 F 1.0 0.9 -36.0607361768
M17 F 1.0 1.0 -35.4484089444
M17 T 0.1 0.1 -36.8079436658
M17 T 0.1 0.2 -37.2648280897
M17 T 0.1 0.3 -37.7279000342
M17 T 0.1 0.4 -37.1825953927
M17 T 0.1 0.5 -36.393509865
M17 T 0.1 0.6 -36.7395050512
M17 T 0.1 0.7 -37.6081754788
M17 T 0.1 0.8 -36.8383184909
M17 T 0.1 0.9 -37.145608058
M17 T 0.1 1.0 -36.435474224
M17 T 0.2 0.1 -35.7050022105
M17 T 0.2 0.2 -36.2325546205
M17 T 0.2 0.3 -36.9345043755
M17 T 0.2 0.4 -36.0131360583
M17 T 0.2 0.5 -38.4433677308
M17 T 0.2 0.6 -37.915359359
M17 T 0.2 0.7 -38.2279155297
M17 T 0.2 0.8 -36.8157422058
M17 T 0.2 0.9 -38.5021290162
M17 T 0.2 1.0 -37.283337883
M17 T 0.3 0.1 -34.9702533354
M17 T 0.3 0.2 -36.556698561
M17 T 0.3 0.3 -37.3773041905
M17 T 0.3 0.4 -36.2782126171
M17 T 0.3 0.5 -38.2310264837
M17 T 0.3 0.6 -38.0630434111
M17 T 0.3 0.7 -36.8078858014
M17 T 0.3 0.8 -38.2364466255
M17 T 0.3 0.9 -37.0744950172
M17 T 0.3 1.0 -38.052676478
M17 T 0.4 0.1 -35.644228245
M17 T 0.4 0.2 -36.1018354835
M17 T 0.4 0.3 -36.5469884435
M17 T 0.4 0.4 -37.790262935
M17 T 0.4 0.5 -36.7229989504
M17 T 0.4 0.6 -37.8291130613
M17 T 0.4 0.7 -38.6974953633
M17 T 0.4 0.8 -38.207378271
M17 T 0.4 0.9 -38.5543388141
M17 T 0.4 1.0 -36.3846305801
M17 T 0.5 0.1 -35.5175134594
M17 T 0.5 0.2 -36.0611663437
M17 T 0.5 0.3 -35.8292248087
M17 T 0.5 0.4 -36.8903454033
M17 T 0.5 0.5 -38.3236325278
M17 T 0.5 0.6 -37.7011764974
M17 T 0.5 0.7 -38.3818417849
M17 T 0.5 0.8 -40.4328454296
M17 T 0.5 0.9 -37.7169603042
M17 T 0.5 1.0 -39.2143543298
M17 T 0.6 0.1 -34.8058631619
M17 T 0.6 0.2 -35.3648006157
M17 T 0.6 0.3 -36.8681746641
M17 T 0.6 0.4 -36.3115393783
M17 T 0.6 0.5 -37.1882923509
M17 T 0.6 0.6 -37.7502996485
M17 T 0.6 0.7 -38.4196933578
M17 T 0.6 0.8 -38.597266259
M17 T 0.6 0.9 -38.7105473467
M17 T 0.6 1.0 -37.607135872
M17 T 0.7 0.1 -35.6430445705
M17 T 0.7 0.2 -36.1272007387
M17 T 0.7 0.3 -36.1894074494
M17 T 0.7 0.4 -36.2733514735
M17 T 0.7 0.5 -37.190522455
M17 T 0.7 0.6 -36.7209360955
M17 T 0.7 0.7 -37.3883802729
M17 T 0.7 0.8 -38.4028012635
M17 T 0.7 0.9 -38.0143924932
M17 T 0.7 1.0 -38.4675975578
M17 T 0.8 0.1 -35.3846111403
M17 T 0.8 0.2 -36.0969823674
M17 T 0.8 0.3 -36.3526618494
M17 T 0.8 0.4 -36.6989434787
M17 T 0.8 0.5 -36.7178589379
M17 T 0.8 0.6 -37.0934536276
M17 T 0.8 0.7 -37.0176524076
M17 T 0.8 0.8 -38.6202287994
M17 T 0.8 0.9 -38.9219238489
M17 T 0.8 1.0 -38.3482884174
M17 T 0.9 0.1 -35.2195588248
M17 T 0.9 0.2 -36.0355757585
M17 T 0.9 0.3 -36.6001856816
M17 T 0.9 0.4 -36.1382638533
M17 T 0.9 0.5 -36.1875385999
M17 T 0.9 0.6 -36.8937010476
M17 T 0.9 0.7 -36.9941380732
M17 T 0.9 0.8 -37.5363672712
M17 T 0.9 0.9 -37.922089248
M17 T 0.9 1.0 -37.9588370917
M17 T 1.0 0.1 -35.4060226639
M17 T 1.0 0.2 -35.8660275281
M17 T 1.0 0.3 -36.8039686255
M17 T 1.0 0.4 -36.8794707581
M17 T 1.0 0.5 -36.9738838698
M17 T 1.0 0.6 -36.8316570457
M17 T 1.0 0.7 -36.5379953494
M17 T 1.0 0.8 -37.3329077428
M17 T 1.0 0.9 -37.7108972937
M17 T 1.0 1.0 -37.8345688281
M18 F 0.1 0.1 -35.0941316967
M18 F 0.1 0.2 -35.4424994841
M18 F 0.1 0.3 -34.7242165256
M18 F 0.1 0.4 -34.6557062929
M18 F 0.1 0.5 -34.7570413464
M18 F 0.1 0.6 -35.4265473752
M18 F 0.1 0.7 -35.2889193467
M18 F 0.1 0.8 -35.5585211787
M18 F 0.1 0.9 -35.9898400736
M18 F 0.1 1.0 -35.5332204868
M18 F 0.2 0.1 -35.1907508193
M18 F 0.2 0.2 -34.4246179636
M18 F 0.2 0.3 -35.318333429
M18 F 0.2 0.4 -35.0941425344
M18 F 0.2 0.5 -35.5806545046
M18 F 0.2 0.6 -35.1457378811
M18 F 0.2 0.7 -35.5332661049
M18 F 0.2 0.8 -35.2111139487
M18 F 0.2 0.9 -36.1030969872
M18 F 0.2 1.0 -36.2425095037
M18 F 0.3 0.1 -34.8448503188
M18 F 0.3 0.2 -35.134051989
M18 F 0.3 0.3 -35.390996588
M18 F 0.3 0.4 -35.362426477
M18 F 0.3 0.5 -35.1036891784
M18 F 0.3 0.6 -35.3163276022
M18 F 0.3 0.7 -35.4371126212
M18 F 0.3 0.8 -35.6287824717
M18 F 0.3 0.9 -36.0998079649
M18 F 0.3 1.0 -35.65845755
M18 F 0.4 0.1 -35.423444698
M18 F 0.4 0.2 -35.2187861661
M18 F 0.4 0.3 -34.4032172358
M18 F 0.4 0.4 -35.1876079189
M18 F 0.4 0.5 -35.9115278195
M18 F 0.4 0.6 -35.1671155413
M18 F 0.4 0.7 -35.6461816988
M18 F 0.4 0.8 -35.8735525569
M18 F 0.4 0.9 -35.598422369
M18 F 0.4 1.0 -35.7344344613
M18 F 0.5 0.1 -35.4697798942
M18 F 0.5 0.2 -35.3227391154
M18 F 0.5 0.3 -35.5137422781
M18 F 0.5 0.4 -35.0221616261
M18 F 0.5 0.5 -35.6692402053
M18 F 0.5 0.6 -35.4170021263
M18 F 0.5 0.7 -35.7486867749
M18 F 0.5 0.8 -36.0695488901
M18 F 0.5 0.9 -36.0000363511
M18 F 0.5 1.0 -36.4310476252
M18 F 0.6 0.1 -35.258387405
M18 F 0.6 0.2 -35.8787894824
M18 F 0.6 0.3 -35.4115042441
M18 F 0.6 0.4 -35.724218885
M18 F 0.6 0.5 -35.6903599776
M18 F 0.6 0.6 -35.6576593864
M18 F 0.6 0.7 -35.9049773711
M18 F 0.6 0.8 -35.9355632264
M18 F 0.6 0.9 -35.7758472616
M18 F 0.6 1.0 -35.2343167111
M18 F 0.7 0.1 -35.3244772615
M18 F 0.7 0.2 -35.0877201792
M18 F 0.7 0.3 -35.7906584319
M18 F 0.7 0.4 -36.0991092725
M18 F 0.7 0.5 -35.9028149595
M18 F 0.7 0.6 -36.3349247525
M18 F 0.7 0.7 -36.5258452215
M18 F 0.7 0.8 -35.7601174444
M18 F 0.7 0.9 -36.5715465917
M18 F 0.7 1.0 -36.5629088727
M18 F 0.8 0.1 -35.5009368754
M18 F 0.8 0.2 -34.7820141878
M18 F 0.8 0.3 -35.8911892722
M18 F 0.8 0.4 -35.2528105959
M18 F 0.8 0.5 -36.0368557637
M18 F 0.8 0.6 -35.7409378485
M18 F 0.8 0.7 -36.1024024847
M18 F 0.8 0.8 -36.2736620487
M18 F 0.8 0.9 -36.3619946208
M18 F 0.8 1.0 -36.5031150687
M18 F 0.9 0.1 -36.342910677
M18 F 0.9 0.2 -34.6867143058
M18 F 0.9 0.3 -35.9795210211
M18 F 0.9 0.4 -35.8413724259
M18 F 0.9 0.5 -36.0660691029
M18 F 0.9 0.6 -36.2247776844
M18 F 0.9 0.7 -36.0300622591
M18 F 0.9 0.8 -36.1474795377
M18 F 0.9 0.9 -36.4420853997
M18 F 0.9 1.0 -36.5385897475
M18 F 1.0 0.1 -35.4650537797
M18 F 1.0 0.2 -35.7420423418
M18 F 1.0 0.3 -36.1718988621
M18 F 1.0 0.4 -36.700230437
M18 F 1.0 0.5 -36.179558608
M18 F 1.0 0.6 -36.4634258979
M18 F 1.0 0.7 -36.0753578931
M18 F 1.0 0.8 -36.3541354967
M18 F 1.0 0.9 -36.1559529084
M18 F 1.0 1.0 -36.3794936727
M18 T 0.1 0.1 -38.4175058644
M18 T 0.1 0.2 -38.5612898306
M18 T 0.1 0.3 -39.6646383305
M18 T 0.1 0.4 -39.2919817311
M18 T 0.1 0.5 -38.912516477
M18 T 0.1 0.6 -39.3892275714
M18 T 0.1 0.7 -38.4467323204
M18 T 0.1 0.8 -38.7333947997
M18 T 0.1 0.9 -38.9903787073
M18 T 0.1 1.0 -39.2421358427
M18 T 0.2 0.1 -37.1014719205
M18 T 0.2 0.2 -38.239619011
M18 T 0.2 0.3 -39.1935772866
M18 T 0.2 0.4 -39.584156381
M18 T 0.2 0.5 -38.9130859884
M18 T 0.2 0.6 -38.598978484
M18 T 0.2 0.7 -38.9589391476
M18 T 0.2 0.8 -39.7847199501
M18 T 0.2 0.9 -39.2128013705
M18 T 0.2 1.0 -39.9467591438
M18 T 0.3 0.1 -37.4229376632
M18 T 0.3 0.2 -36.9658117143
M18 T 0.3 0.3 -37.5813760005
M18 T 0.3 0.4 -39.0802064749
M18 T 0.3 0.5 -38.7289669163
M18 T 0.3 0.6 -40.5566367205
M18 T 0.3 0.7 -40.3060820718
M18 T 0.3 0.8 -40.5231116367
M18 T 0.3 0.9 -39.3613164895
M18 T 0.3 1.0 -39.4538975956
M18 T 0.4 0.1 -36.6662109586
M18 T 0.4 0.2 -37.3796219208
M18 T 0.4 0.3 -37.5668532288
M18 T 0.4 0.4 -38.2432947268
M18 T 0.4 0.5 -39.3466388703
M18 T 0.4 0.6 -38.4279316243
M18 T 0.4 0.7 -40.4402825548
M18 T 0.4 0.8 -39.9123841535
M18 T 0.4 0.9 -39.7315407043
M18 T 0.4 1.0 -40.112635441
M18 T 0.5 0.1 -36.1894732211
M18 T 0.5 0.2 -36.5065610763
M18 T 0.5 0.3 -36.8497839753
M18 T 0.5 0.4 -37.9245234514
M18 T 0.5 0.5 -38.0841741767
M18 T 0.5 0.6 -38.8865652291
M18 T 0.5 0.7 -39.879209471
M18 T 0.5 0.8 -38.4661934851
M18 T 0.5 0.9 -39.7736344449
M18 T 0.5 1.0 -39.8613883169
M18 T 0.6 0.1 -36.4658417383
M18 T 0.6 0.2 -35.9754891687
M18 T 0.6 0.3 -37.6190837287
M18 T 0.6 0.4 -37.6146696435
M18 T 0.6 0.5 -38.0585179076
M18 T 0.6 0.6 -37.8845476853
M18 T 0.6 0.7 -39.3874927295
M18 T 0.6 0.8 -40.106427139
M18 T 0.6 0.9 -40.58649152
M18 T 0.6 1.0 -40.9042305297
M18 T 0.7 0.1 -37.0623623092
M18 T 0.7 0.2 -37.5261938712
M18 T 0.7 0.3 -37.3268292585
M18 T 0.7 0.4 -37.3713315251
M18 T 0.7 0.5 -37.210051594
M18 T 0.7 0.6 -37.6081038469
M18 T 0.7 0.7 -38.5034776955
M18 T 0.7 0.8 -39.4579697683
M18 T 0.7 0.9 -40.3605671083
M18 T 0.7 1.0 -39.1284901457
M18 T 0.8 0.1 -36.9940959618
M18 T 0.8 0.2 -37.3096107627
M18 T 0.8 0.3 -37.7464005166
M18 T 0.8 0.4 -37.4576976872
M18 T 0.8 0.5 -36.7199923693
M18 T 0.8 0.6 -37.7586402218
M18 T 0.8 0.7 -37.9617266563
M18 T 0.8 0.8 -38.8852611009
M18 T 0.8 0.9 -39.5502051768
M18 T 0.8 1.0 -39.4755004887
M18 T 0.9 0.1 -36.0782754719
M18 T 0.9 0.2 -37.2812856745
M18 T 0.9 0.3 -37.5481324088
M18 T 0.9 0.4 -37.7580170299
M18 T 0.9 0.5 -37.6852208361
M18 T 0.9 0.6 -37.5487056591
M18 T 0.9 0.7 -37.961807536
M18 T 0.9 0.8 -38.1603505234
M18 T 0.9 0.9 -38.9800419938
M18 T 0.9 1.0 -38.1079264719
M18 T 1.0 0.1 -36.115879709
M18 T 1.0 0.2 -37.4742809516
M18 T 1.0 0.3 -37.4615743212
M18 T 1.0 0.4 -37.4234611481
M18 T 1.0 0.5 -37.3802933439
M18 T 1.0 0.6 -37.4894410274
M18 T 1.0 0.7 -38.0773862538
M18 T 1.0 0.8 -38.0393424695
M18 T 1.0 0.9 -38.5057699375
M18 T 1.0 1.0 -38.7021418008


==> anc/event_lnprob_m1_m2_theta1_theta2_chieff_GW151226.dat <==
M10 F 0.1 0.1 -35.5698700154
M10 F 0.1 0.2 -33.4109389181
M10 F 0.1 0.3 -32.7844194212
M10 F 0.1 0.4 -32.4525906955
M10 F 0.1 0.5 -32.2020853856
M10 F 0.1 0.6 -32.2171556694
M10 F 0.1 0.7 -32.140731122
M10 F 0.1 0.8 -31.7966031999
M10 F 0.1 0.9 -31.8621461493
M10 F 0.1 1.0 -32.2204698174
M10 F 0.2 0.1 -33.1618488835
M10 F 0.2 0.2 -32.6255782284
M10 F 0.2 0.3 -32.371258481
M10 F 0.2 0.4 -32.1907341855
M10 F 0.2 0.5 -32.001018917
M10 F 0.2 0.6 -31.8452289392
M10 F 0.2 0.7 -32.4081128827
M10 F 0.2 0.8 -32.8371661239
M10 F 0.2 0.9 -32.1824905818
M10 F 0.2 1.0 -32.3726071808
M10 F 0.3 0.1 -32.3078580467
M10 F 0.3 0.2 -32.2357689029
M10 F 0.3 0.3 -32.2533391586
M10 F 0.3 0.4 -32.4379996453
M10 F 0.3 0.5 -32.3967937888
M10 F 0.3 0.6 -32.3315337288
M10 F 0.3 0.7 -31.98302436
M10 F 0.3 0.8 -32.1089899185
M10 F 0.3 0.9 -32.4181094143
M10 F 0.3 1.0 -32.8737798423
M10 F 0.4 0.1 -32.0569690781
M10 F 0.4 0.2 -32.2094032594
M10 F 0.4 0.3 -32.2233625737
M10 F 0.4 0.4 -32.3252302472
M10 F 0.4 0.5 -32.4711106961
M10 F 0.4 0.6 -32.4374657128
M10 F 0.4 0.7 -32.4446091893
M10 F 0.4 0.8 -32.5981338963
M10 F 0.4 0.9 -33.0749629512
M10 F 0.4 1.0 -32.6097935525
M10 F 0.5 0.1 -31.8769117716
M10 F 0.5 0.2 -32.7883054706
M10 F 0.5 0.3 -32.6291768469
M10 F 0.5 0.4 -32.6346410068
M10 F 0.5 0.5 -33.032629398
M10 F 0.5 0.6 -33.0142432544
M10 F 0.5 0.7 -32.6397782422
M10 F 0.5 0.8 -32.9732849768
M10 F 0.5 0.9 -33.0702576674
M10 F 0.5 1.0 -33.4802584351
M10 F 0.6 0.1 -32.1805392039
M10 F 0.6 0.2 -32.6459783856
M10 F 0.6 0.3 -32.792362596
M10 F 0.6 0.4 -32.9579312527
M10 F 0.6 0.5 -32.6642365639
M10 F 0.6 0.6 -32.8730169143
M10 F 0.6 0.7 -33.5658748449
M10 F 0.6 0.8 -33.6894206899
M10 F 0.6 0.9 -33.7476190662
M10 F 0.6 1.0 -33.3769251652
M10 F 0.7 0.1 -32.165123765
M10 F 0.7 0.2 -32.1219592546
M10 F 0.7 0.3 -32.8944276662
M10 F 0.7 0.4 -33.1604190978
M10 F 0.7 0.5 -33.4936164485
M10 F 0.7 0.6 -33.1461429985
M10 F 0.7 0.7 -33.1061507291
M10 F 0.7 0.8 -33.5143545906
M10 F 0.7 0.9 -32.9017808189
M10 F 0.7 1.0 -33.919172115
M10 F 0.8 0.1 -32.7907798128
M10 F 0.8 0.2 -33.3213225774
M10 F 0.8 0.3 -32.3257767969
M10 F 0.8 0.4 -33.4408378392
M10 F 0.8 0.5 -32.8573891928
M10 F 0.8 0.6 -33.6341981458
M10 F 0.8 0.7 -33.2515998344
M10 F 0.8 0.8 -34.1266896137
M10 F 0.8 0.9 -33.8876385758
M10 F 0.8 1.0 -33.7474404662
M10 F 0.9 0.1 -33.1866832582
M10 F 0.9 0.2 -33.2472025624
M10 F 0.9 0.3 -33.4557571408
M10 F 0.9 0.4 -33.7188555736
M10 F 0.9 0.5 -33.0137548179
M10 F 0.9 0.6 -32.9279283215
M10 F 0.9 0.7 -33.5440532405
M10 F 0.9 0.8 -33.1317734128
M10 F 0.9 0.9 -33.221932381
M10 F 0.9 1.0 -34.3562764991
M10 F 1.0 0.1 -33.4984485279
M10 F 1.0 0.2 -32.7913909132
M10 F 1.0 0.3 -33.8995655449
M10 F 1.0 0.4 -33.6513190811
M10 F 1.0 0.5 -33.6449931644
M10 F 1.0 0.6 -33.5941087874
M10 F 1.0 0.7 -34.0827639695
M10 F 1.0 0.8 -33.4152659679
M10 F 1.0 0.9 -34.3155033592
M10 F 1.0 1.0 -33.6642006797
M10 T 0.1 0.1 -36.6858447624
M10 T 0.1 0.2 -34.3266842325
M10 T 0.1 0.3 -33.5152265627
M10 T 0.1 0.4 -33.2168609292
M10 T 0.1 0.5 -33.1568125681
M10 T 0.1 0.6 -33.3982118478
M10 T 0.1 0.7 -33.5678717984
M10 T 0.1 0.8 -33.5687505093
M10 T 0.1 0.9 -33.9945147113
M10 T 0.1 1.0 -34.4956603946
M10 T 0.2 0.1 -33.9238425237
M10 T 0.2 0.2 -33.1014072988
M10 T 0.2 0.3 -32.9018263253
M10 T 0.2 0.4 -33.1300969074
M10 T 0.2 0.5 -33.2347954919
M10 T 0.2 0.6 -33.3374505968
M10 T 0.2 0.7 -33.8039381293
M10 T 0.2 0.8 -33.8194250383
M10 T 0.2 0.9 -34.2109120333
M10 T 0.2 1.0 -34.5200872826
M10 T 0.3 0.1 -32.8954203418
M10 T 0.3 0.2 -32.812055753
M10 T 0.3 0.3 -33.0909989163
M10 T 0.3 0.4 -33.2890182441
M10 T 0.3 0.5 -33.4479096218
M10 T 0.3 0.6 -33.6898444654
M10 T 0.3 0.7 -34.1642561129
M10 T 0.3 0.8 -34.1211977048
M10 T 0.3 0.9 -34.6311305215
M10 T 0.3 1.0 -34.6945841295
M10 T 0.4 0.1 -32.7627453122
M10 T 0.4 0.2 -33.0809180694
M10 T 0.4 0.3 -33.0850932557
M10 T 0.4 0.4 -33.4115385092
M10 T 0.4 0.5 -33.8015899313
M10 T 0.4 0.6 -33.6169274002
M10 T 0.4 0.7 -33.5860121345
M10 T 0.4 0.8 -34.5448093046
M10 T 0.4 0.9 -34.2390941361
M10 T 0.4 1.0 -34.7960452165
M10 T 0.5 0.1 -33.1199965464
M10 T 0.5 0.2 -33.1982400391
M10 T 0.5 0.3 -33.5100190909
M10 T 0.5 0.4 -33.9114686713
M10 T 0.5 0.5 -34.099633344
M10 T 0.5 0.6 -34.2456592872
M10 T 0.5 0.7 -33.8623695623
M10 T 0.5 0.8 -34.3882976979
M10 T 0.5 0.9 -34.6935615878
M10 T 0.5 1.0 -34.6489777394
M10 T 0.6 0.1 -33.1432078631
M10 T 0.6 0.2 -33.1816277587
M10 T 0.6 0.3 -33.7814656616
M10 T 0.6 0.4 -33.8536973972
M10 T 0.6 0.5 -34.2009266037
M10 T 0.6 0.6 -34.4680323584
M10 T 0.6 0.7 -34.5517447563
M10 T 0.6 0.8 -34.1554515326
M10 T 0.6 0.9 -34.7328400106
M10 T 0.6 1.0 -35.0511848667
M10 T 0.7 0.1 -33.2580754001
M10 T 0.7 0.2 -33.6286985848
M10 T 0.7 0.3 -33.7202609404
M10 T 0.7 0.4 -34.0024173694
M10 T 0.7 0.5 -34.4846505819
M10 T 0.7 0.6 -34.4262768477
M10 T 0.7 0.7 -34.0983955121
M10 T 0.7 0.8 -34.5575911225
M10 T 0.7 0.9 -34.5786577145
M10 T 0.7 1.0 -34.8479875024
M10 T 0.8 0.1 -33.4766704287
M10 T 0.8 0.2 -33.6874250681
M10 T 0.8 0.3 -33.8462812484
M10 T 0.8 0.4 -34.1256950453
M10 T 0.8 0.5 -34.0931514038
M10 T 0.8 0.6 -34.4428571571
M10 T 0.8 0.7 -34.0012010892
M10 T 0.8 0.8 -35.0020320602
M10 T 0.8 0.9 -34.834520766
M10 T 0.8 1.0 -34.6687528086
M10 T 0.9 0.1 -32.7889728531
M10 T 0.9 0.2 -33.1347260291
M10 T 0.9 0.3 -33.8778629561
M10 T 0.9 0.4 -34.1128719629
M10 T 0.9 0.5 -34.0095500414
M10 T 0.9 0.6 -34.5705037698
M10 T 0.9 0.7 -33.8692977285
M10 T 0.9 0.8 -34.3844483716
M10 T 0.9 0.9 -35.1200036056
M10 T 0.9 1.0 -34.7504784768
M10 T 1.0 0.1 -33.3681092235
M10 T 1.0 0.2 -32.9636252234
M10 T 1.0 0.3 -34.2565262655
M10 T 1.0 0.4 -33.9760017736
M10 T 1.0 0.5 -33.6548507904
M10 T 1.0 0.6 -34.6792820822
M10 T 1.0 0.7 -34.8333679298
M10 T 1.0 0.8 -34.79374491
M10 T 1.0 0.9 -34.5555177194
M10 T 1.0 1.0 -35.3716560885
M13 F 0.1 0.1 -33.1997679065
M13 F 0.1 0.2 -31.5910537796
M13 F 0.1 0.3 -30.9172809479
M13 F 0.1 0.4 -30.9450434368
M13 F 0.1 0.5 -30.896743964
M13 F 0.1 0.6 -30.8342596317
M13 F 0.1 0.7 -31.2955952486
M13 F 0.1 0.8 -31.2292729323
M13 F 0.1 0.9 -30.8584574785
M13 F 0.1 1.0 -31.5630112926
M13 F 0.2 0.1 -31.4962402219
M13 F 0.2 0.2 -30.9445322112
M13 F 0.2 0.3 -30.8317248051
M13 F 0.2 0.4 -31.0202012433
M13 F 0.2 0.5 -30.7348347327
M13 F 0.2 0.6 -30.9750993116
M13 F 0.2 0.7 -31.4147818166
M13 F 0.2 0.8 -30.978248911
M13 F 0.2 0.9 -30.6949430012
M13 F 0.2 1.0 -31.2378096013
M13 F 0.3 0.1 -30.4916348232
M13 F 0.3 0.2 -30.8468676756
M13 F 0.3 0.3 -30.9077327117
M13 F 0.3 0.4 -30.8526385366
M13 F 0.3 0.5 -30.6883703127
M13 F 0.3 0.6 -30.9167009587
M13 F 0.3 0.7 -31.1227397938
M13 F 0.3 0.8 -31.2613622313
M13 F 0.3 0.9 -31.0552376763
M13 F 0.3 1.0 -31.0759157103
M13 F 0.4 0.1 -30.7575555135
M13 F 0.4 0.2 -30.8938441535
M13 F 0.4 0.3 -30.6709657832
M13 F 0.4 0.4 -30.8599448701
M13 F 0.4 0.5 -31.0340812654
M13 F 0.4 0.6 -30.9202523482
M13 F 0.4 0.7 -31.2504932644
M13 F 0.4 0.8 -31.5161539214
M13 F 0.4 0.9 -31.057965764
M13 F 0.4 1.0 -31.4113444005
M13 F 0.5 0.1 -30.872416821
M13 F 0.5 0.2 -30.9030508863
M13 F 0.5 0.3 -30.9314491168
M13 F 0.5 0.4 -30.9989547758
M13 F 0.5 0.5 -31.4062776391
M13 F 0.5 0.6 -30.8842730894
M13 F 0.5 0.7 -31.0945802692
M13 F 0.5 0.8 -31.5375234313
M13 F 0.5 0.9 -31.286152069
M13 F 0.5 1.0 -31.5758695548
M13 F 0.6 0.1 -31.1393028376
M13 F 0.6 0.2 -30.8634279376
M13 F 0.6 0.3 -31.0717039876
M13 F 0.6 0.4 -30.9488339241
M13 F 0.6 0.5 -31.3555105887
M13 F 0.6 0.6 -31.1735533871
M13 F 0.6 0.7 -31.1212034788
M13 F 0.6 0.8 -31.4694926363
M13 F 0.6 0.9 -31.5399511306
M13 F 0.6 1.0 -31.8626316942
M13 F 0.7 0.1 -30.8138952521
M13 F 0.7 0.2 -30.90837043
M13 F 0.7 0.3 -31.0933355488
M13 F 0.7 0.4 -30.7799089017
M13 F 0.7 0.5 -30.8871483504
M13 F 0.7 0.6 -31.1838164565
M13 F 0.7 0.7 -31.0120815734
M13 F 0.7 0.8 -31.5417847562
M13 F 0.7 0.9 -31.5891121058
M13 F 0.7 1.0 -32.2496469389
M13 F 0.8 0.1 -30.9167737973
M13 F 0.8 0.2 -30.8221651704
M13 F 0.8 0.3 -30.9706116509
M13 F 0.8 0.4 -30.990283168
M13 F 0.8 0.5 -31.0844353004
M13 F 0.8 0.6 -30.9293943143
M13 F 0.8 0.7 -31.4130617044
M13 F 0.8 0.8 -31.7570169616
M13 F 0.8 0.9 -31.8478680035
M13 F 0.8 1.0 -32.0068047794
M13 F 0.9 0.1 -30.8879117528
M13 F 0.9 0.2 -30.8685475604
M13 F 0.9 0.3 -31.2249027548
M13 F 0.9 0.4 -31.4464612336
M13 F 0.9 0.5 -31.4642445074
M13 F 0.9 0.6 -31.5300257955
M13 F 0.9 0.7 -31.4763914362
M13 F 0.9 0.8 -31.7125625943
M13 F 0.9 0.9 -31.7209866219
M13 F 0.9 1.0 -31.5353295335
M13 F 1.0 0.1 -31.1872119279
M13 F 1.0 0.2 -30.995130149
M13 F 1.0 0.3 -31.160273475
M13 F 1.0 0.4 -31.3034648414
M13 F 1.0 0.5 -31.4510986
M13 F 1.0 0.6 -31.904305193
M13 F 1.0 0.7 -32.0453315852
M13 F 1.0 0.8 -32.0197469558
M13 F 1.0 0.9 -32.1071478638
M13 F 1.0 1.0 -32.5830772123
M13 T 0.1 0.1 -33.3220094223
M13 T 0.1 0.2 -32.2623704981
M13 T 0.1 0.3 -31.6808556451
M13 T 0.1 0.4 -31.2216003492
M13 T 0.1 0.5 -31.1183788759
M13 T 0.1 0.6 -31.1752395944
M13 T 0.1 0.7 -31.2746413498
M13 T 0.1 0.8 -31.4917991147
M13 T 0.1 0.9 -31.8654639825
M13 T 0.1 1.0 -32.182667711
M13 T 0.2 0.1 -31.9075990431
M13 T 0.2 0.2 -31.3009578966
M13 T 0.2 0.3 -31.3151908418
M13 T 0.2 0.4 -31.379805184
M13 T 0.2 0.5 -31.154391275
M13 T 0.2 0.6 -31.4509840028
M13 T 0.2 0.7 -31.3449792508
M13 T 0.2 0.8 -31.4600054448
M13 T 0.2 0.9 -31.6336890917
M13 T 0.2 1.0 -32.4637162527
M13 T 0.3 0.1 -31.18868419
M13 T 0.3 0.2 -31.197878798
M13 T 0.3 0.3 -31.0752755401
M13 T 0.3 0.4 -31.0262947358
M13 T 0.3 0.5 -31.4783880268
M13 T 0.3 0.6 -31.2246465724
M13 T 0.3 0.7 -31.508220968
M13 T 0.3 0.8 -31.6748474859
M13 T 0.3 0.9 -31.640037204
M13 T 0.3 1.0 -31.9191996163
M13 T 0.4 0.1 -31.1257636343
M13 T 0.4 0.2 -31.146940566
M13 T 0.4 0.3 -31.4636413487
M13 T 0.4 0.4 -31.2535163215
M13 T 0.4 0.5 -31.3210142145
M13 T 0.4 0.6 -31.3266203925
M13 T 0.4 0.7 -31.3608858179
M13 T 0.4 0.8 -31.5884443752
M13 T 0.4 0.9 -31.8307300327
M13 T 0.4 1.0 -32.341183706
M13 T 0.5 0.1 -30.7975193398
M13 T 0.5 0.2 -31.0629899044
M13 T 0.5 0.3 -31.0074810166
M13 T 0.5 0.4 -30.8988987866
M13 T 0.5 0.5 -31.5847012303
M13 T 0.5 0.6 -31.4024175117
M13 T 0.5 0.7 -31.4400151295
M13 T 0.5 0.8 -31.3651534485
M13 T 0.5 0.9 -32.3398553081
M13 T 0.5 1.0 -32.0063625455
M13 T 0.6 0.1 -31.209073347
M13 T 0.6 0.2 -31.0757668709
M13 T 0.6 0.3 -31.3734118138
M13 T 0.6 0.4 -30.9692697881
M13 T 0.6 0.5 -31.1954020046
M13 T 0.6 0.6 -31.3071114508
M13 T 0.6 0.7 -31.7291730756
M13 T 0.6 0.8 -31.5710593791
M13 T 0.6 0.9 -31.6653320123
M13 T 0.6 1.0 -32.0085141003
M13 T 0.7 0.1 -30.8007609362
M13 T 0.7 0.2 -31.5093632141
M13 T 0.7 0.3 -31.5592436913
M13 T 0.7 0.4 -31.5396383579
M13 T 0.7 0.5 -31.7484455138
M13 T 0.7 0.6 -31.429756039
M13 T 0.7 0.7 -31.5337954721
M13 T 0.7 0.8 -31.9559342636
M13 T 0.7 0.9 -32.1492077325
M13 T 0.7 1.0 -31.8880844232
M13 T 0.8 0.1 -31.2946364775
M13 T 0.8 0.2 -31.5761554164
M13 T 0.8 0.3 -31.1061334368
M13 T 0.8 0.4 -31.8430264036
M13 T 0.8 0.5 -31.9068557285
M13 T 0.8 0.6 -31.827283009
M13 T 0.8 0.7 -32.0512098263
M13 T 0.8 0.8 -31.9801504839
M13 T 0.8 0.9 -32.2971807965
M13 T 0.8 1.0 -32.2871038818
M13 T 0.9 0.1 -31.4281314683
M13 T 0.9 0.2 -31.5826734293
M13 T 0.9 0.3 -32.1903930605
M13 T 0.9 0.4 -31.7192606352
M13 T 0.9 0.5 -31.8032361217
M13 T 0.9 0.6 -32.0053892337
M13 T 0.9 0.7 -31.7679023853
M13 T 0.9 0.8 -32.6311285118
M13 T 0.9 0.9 -32.0499525444
M13 T 0.9 1.0 -32.2592703502
M13 T 1.0 0.1 -31.8052267744
M13 T 1.0 0.2 -31.6272300221
M13 T 1.0 0.3 -32.1988044939
M13 T 1.0 0.4 -32.4949498659
M13 T 1.0 0.5 -31.8471868512
M13 T 1.0 0.6 -32.0638017268
M13 T 1.0 0.7 -32.3124699092
M13 T 1.0 0.8 -32.3677075511
M13 T 1.0 0.9 -32.2384927896
M13 T 1.0 1.0 -32.2606056823
M14 F 0.1 0.1 -33.5977352261
M14 F 0.1 0.2 -31.5817730598
M14 F 0.1 0.3 -31.4009568543
M14 F 0.1 0.4 -30.6925661647
M14 F 0.1 0.5 -30.9655992384
M14 F 0.1 0.6 -31.15558359
M14 F 0.1 0.7 -31.0304996688
M14 F 0.1 0.8 -31.0439325592
M14 F 0.1 0.9 -30.8948902924
M14 F 0.1 1.0 -31.1667878972
M14 F 0.2 0.1 -31.964883685
M14 F 0.2 0.2 -31.3785927685
M14 F 0.2 0.3 -31.0400276247
M14 F 0.2 0.4 -31.0726226571
M14 F 0.2 0.5 -30.5775955119
M14 F 0.2 0.6 -30.9901361757
M14 F 0.2 0.7 -30.7202149627
M14 F 0.2 0.8 -30.5985059617
M14 F 0.2 0.9 -31.1134396028
M14 F 0.2 1.0 -30.8439982433
M14 F 0.3 0.1 -31.1289772933
M14 F 0.3 0.2 -30.9059551297
M14 F 0.3 0.3 -31.0102358406
M14 F 0.3 0.4 -30.7520227436
M14 F 0.3 0.5 -30.7488138214
M14 F 0.3 0.6 -30.5512086319
M14 F 0.3 0.7 -30.7726961004
M14 F 0.3 0.8 -30.7488168727
M14 F 0.3 0.9 -30.7297689949
M14 F 0.3 1.0 -30.7176756778
M14 F 0.4 0.1 -30.6757811809
M14 F 0.4 0.2 -30.6380053569
M14 F 0.4 0.3 -30.7454152013
M14 F 0.4 0.4 -30.8189380404
M14 F 0.4 0.5 -30.7548527997
M14 F 0.4 0.6 -30.7894142837
M14 F 0.4 0.7 -30.9195552515
M14 F 0.4 0.8 -31.2115897539
M14 F 0.4 0.9 -30.7804823712
M14 F 0.4 1.0 -31.1474893215
M14 F 0.5 0.1 -30.6819713758
M14 F 0.5 0.2 -30.6768872251
M14 F 0.5 0.3 -30.690339517
M14 F 0.5 0.4 -30.7302369296
M14 F 0.5 0.5 -30.6712255935
M14 F 0.5 0.6 -30.7965607223
M14 F 0.5 0.7 -30.8833832504
M14 F 0.5 0.8 -31.0426151015
M14 F 0.5 0.9 -31.2136163394
M14 F 0.5 1.0 -31.1269583188
M14 F 0.6 0.1 -30.2791624589
M14 F 0.6 0.2 -30.9812144628
M14 F 0.6 0.3 -31.0452955448
M14 F 0.6 0.4 -30.6681886295
M14 F 0.6 0.5 -30.5563210308
M14 F 0.6 0.6 -30.5694405774
M14 F 0.6 0.7 -30.7453437322
M14 F 0.6 0.8 -31.2419895747
M14 F 0.6 0.9 -30.8536714082
M14 F 0.6 1.0 -31.2225758055
M14 F 0.7 0.1 -30.4735399983
M14 F 0.7 0.2 -30.45568325
M14 F 0.7 0.3 -30.3757865307
M14 F 0.7 0.4 -30.6457667616
M14 F 0.7 0.5 -30.7358212382
M14 F 0.7 0.6 -30.9519918023
M14 F 0.7 0.7 -30.9748747549
M14 F 0.7 0.8 -31.5234472009
M14 F 0.7 0.9 -31.1632411092
M14 F 0.7 1.0 -31.0121640831
M14 F 0.8 0.1 -30.5149718469
M14 F 0.8 0.2 -31.0566513014
M14 F 0.8 0.3 -30.8545205546
M14 F 0.8 0.4 -31.0411262975
M14 F 0.8 0.5 -30.9455653647
M14 F 0.8 0.6 -31.0063659243
M14 F 0.8 0.7 -31.1886400004
M14 F 0.8 0.8 -31.277172972
M14 F 0.8 0.9 -31.1650850101
M14 F 0.8 1.0 -31.4765182618
M14 F 0.9 0.1 -31.1324501811
M14 F 0.9 0.2 -31.1084781633
M14 F 0.9 0.3 -30.8131589763
M14 F 0.9 0.4 -30.9333116675
M14 F 0.9 0.5 -31.5328857653
M14 F 0.9 0.6 -31.0205153978
M14 F 0.9 0.7 -31.5046873509
M14 F 0.9 0.8 -31.7852631298
M14 F 0.9 0.9 -31.3666915922
M14 F 0.9 1.0 -31.6997058918
M14 F 1.0 0.1 -30.929511428
M14 F 1.0 0.2 -31.2548647506
M14 F 1.0 0.3 -31.6098618536
M14 F 1.0 0.4 -31.2120815249
M14 F 1.0 0.5 -31.5272341073
M14 F 1.0 0.6 -31.3557554295
M14 F 1.0 0.7 -31.4852980129
M14 F 1.0 0.8 -31.7863066181
M14 F 1.0 0.9 -31.5122479444
M14 F 1.0 1.0 -31.7980881573
M14 T 0.1 0.1 -34.1837120108
M14 T 0.1 0.2 -32.2363068462
M14 T 0.1 0.3 -31.4313848819
M14 T 0.1 0.4 -31.1055719895
M14 T 0.1 0.5 -31.1452864469
M14 T 0.1 0.6 -31.3588957491
M14 T 0.1 0.7 -31.2183912459
M14 T 0.1 0.8 -31.65197638
M14 T 0.1 0.9 -31.6525346858
M14 T 0.1 1.0 -32.205911283
M14 T 0.2 0.1 -32.2751618796
M14 T 0.2 0.2 -31.7854204812
M14 T 0.2 0.3 -31.2276879898
M14 T 0.2 0.4 -31.249320066
M14 T 0.2 0.5 -31.2057040061
M14 T 0.2 0.6 -31.1955800563
M14 T 0.2 0.7 -31.3225798336
M14 T 0.2 0.8 -31.5240516743
M14 T 0.2 0.9 -31.7947345976
M14 T 0.2 1.0 -32.357933762
M14 T 0.3 0.1 -31.7215592012
M14 T 0.3 0.2 -31.5348278217
M14 T 0.3 0.3 -31.2529466373
M14 T 0.3 0.4 -31.3179358623
M14 T 0.3 0.5 -31.1200836902
M14 T 0.3 0.6 -31.2840497491
M14 T 0.3 0.7 -31.228987951
M14 T 0.3 0.8 -31.9042830957
M14 T 0.3 0.9 -31.780257333
M14 T 0.3 1.0 -32.1491014112
M14 T 0.4 0.1 -31.3134134064
M14 T 0.4 0.2 -31.3578960502
M14 T 0.4 0.3 -31.4703084467
M14 T 0.4 0.4 -31.2643620359
M14 T 0.4 0.5 -31.3547290416
M14 T 0.4 0.6 -31.2027544331
M14 T 0.4 0.7 -31.2500131129
M14 T 0.4 0.8 -31.4612437545
M14 T 0.4 0.9 -31.8442502403
M14 T 0.4 1.0 -31.9514990872
M14 T 0.5 0.1 -30.9862863856
M14 T 0.5 0.2 -31.2215405641
M14 T 0.5 0.3 -31.2028268143
M14 T 0.5 0.4 -30.9908715213
M14 T 0.5 0.5 -31.0688175018
M14 T 0.5 0.6 -31.3835846309
M14 T 0.5 0.7 -31.1607108462
M14 T 0.5 0.8 -31.5616241396
M14 T 0.5 0.9 -31.8930626975
M14 T 0.5 1.0 -32.1880120506
M14 T 0.6 0.1 -31.122270353
M14 T 0.6 0.2 -31.0308415939
M14 T 0.6 0.3 -31.1783748187
M14 T 0.6 0.4 -30.8109931482
M14 T 0.6 0.5 -31.1672673215
M14 T 0.6 0.6 -31.2558029665
M14 T 0.6 0.7 -31.4822777163
M14 T 0.6 0.8 -31.5187362168
M14 T 0.6 0.9 -31.6284338499
M14 T 0.6 1.0 -31.7847515489
M14 T 0.7 0.1 -31.4144538404
M14 T 0.7 0.2 -31.1312347449
M14 T 0.7 0.3 -31.1370006366
M14 T 0.7 0.4 -31.3944490587
M14 T 0.7 0.5 -31.1663311008
M14 T 0.7 0.6 -31.3234766251
M14 T 0.7 0.7 -31.5666838978
M14 T 0.7 0.8 -31.4885666137
M14 T 0.7 0.9 -31.8233983289
M14 T 0.7 1.0 -31.8037593039
M14 T 0.8 0.1 -31.7184365315
M14 T 0.8 0.2 -31.1009339259
M14 T 0.8 0.3 -31.1171711931
M14 T 0.8 0.4 -31.4249105456
M14 T 0.8 0.5 -31.4279819226
M14 T 0.8 0.6 -31.5477092343
M14 T 0.8 0.7 -31.2260301617
M14 T 0.8 0.8 -31.7288527674
M14 T 0.8 0.9 -31.7291910443
M14 T 0.8 1.0 -32.1399877078
M14 T 0.9 0.1 -31.1566809307
M14 T 0.9 0.2 -31.2360926287
M14 T 0.9 0.3 -31.1284167391
M14 T 0.9 0.4 -31.4388732454
M14 T 0.9 0.5 -31.2921060885
M14 T 0.9 0.6 -31.5864769975
M14 T 0.9 0.7 -31.7077571077
M14 T 0.9 0.8 -31.5266742505
M14 T 0.9 0.9 -31.660759583
M14 T 0.9 1.0 -32.0217741603
M14 T 1.0 0.1 -31.3128309153
M14 T 1.0 0.2 -31.3448832345
M14 T 1.0 0.3 -31.4774867451
M14 T 1.0 0.4 -31.7956918897
M14 T 1.0 0.5 -31.5825025254
M14 T 1.0 0.6 -31.6186521941
M14 T 1.0 0.7 -31.6652875941
M14 T 1.0 0.8 -31.6120764001
M14 T 1.0 0.9 -32.1670513048
M14 T 1.0 1.0 -31.9345061835
M15 F 0.1 0.1 -33.8909892229
M15 F 0.1 0.2 -31.9613937872
M15 F 0.1 0.3 -31.707464309
M15 F 0.1 0.4 -31.2922885001
M15 F 0.1 0.5 -31.076425563
M15 F 0.1 0.6 -30.6708956951
M15 F 0.1 0.7 -30.5894309307
M15 F 0.1 0.8 -30.7723083328
M15 F 0.1 0.9 -30.5650888968
M15 F 0.1 1.0 -30.5248550274
M15 F 0.2 0.1 -31.8009311725
M15 F 0.2 0.2 -31.5967242655
M15 F 0.2 0.3 -31.4563067577
M15 F 0.2 0.4 -31.0696954947
M15 F 0.2 0.5 -30.7987619076
M15 F 0.2 0.6 -30.6167281087
M15 F 0.2 0.7 -30.352246538
M15 F 0.2 0.8 -30.2925679963
M15 F 0.2 0.9 -30.3813285525
M15 F 0.2 1.0 -30.4950506068
M15 F 0.3 0.1 -31.0561221307
M15 F 0.3 0.2 -31.0708296395
M15 F 0.3 0.3 -30.666473511
M15 F 0.3 0.4 -30.656932606
M15 F 0.3 0.5 -30.4001197581
M15 F 0.3 0.6 -30.4879806908
M15 F 0.3 0.7 -30.3888081951
M15 F 0.3 0.8 -30.4091342785
M15 F 0.3 0.9 -30.6764098926
M15 F 0.3 1.0 -30.2746608413
M15 F 0.4 0.1 -30.6563993859
M15 F 0.4 0.2 -30.6335155515
M15 F 0.4 0.3 -30.5696198038
M15 F 0.4 0.4 -30.4502633615
M15 F 0.4 0.5 -30.3315540215
M15 F 0.4 0.6 -30.3683902281
M15 F 0.4 0.7 -30.4785706968
M15 F 0.4 0.8 -30.4393749849
M15 F 0.4 0.9 -30.5260831286
M15 F 0.4 1.0 -30.6692467701
M15 F 0.5 0.1 -30.3493504944
M15 F 0.5 0.2 -30.6203377037
M15 F 0.5 0.3 -30.3386290461
M15 F 0.5 0.4 -30.3394033998
M15 F 0.5 0.5 -30.3349308113
M15 F 0.5 0.6 -30.3761568619
M15 F 0.5 0.7 -30.4095218494
M15 F 0.5 0.8 -30.3242788777
M15 F 0.5 0.9 -30.4723901647
M15 F 0.5 1.0 -30.4867253259
M15 F 0.6 0.1 -30.3622140077
M15 F 0.6 0.2 -30.51071497
M15 F 0.6 0.3 -30.6769546559
M15 F 0.6 0.4 -30.5188636135
M15 F 0.6 0.5 -30.5668828409
M15 F 0.6 0.6 -30.2961384792
M15 F 0.6 0.7 -30.7582376411
M15 F 0.6 0.8 -30.5417659885
M15 F 0.6 0.9 -30.6849971104
M15 F 0.6 1.0 -30.6869910187
M15 F 0.7 0.1 -30.7484136595
M15 F 0.7 0.2 -30.3215365426
M15 F 0.7 0.3 -30.6983660125
M15 F 0.7 0.4 -30.4735995236
M15 F 0.7 0.5 -30.4801337298
M15 F 0.7 0.6 -30.506783401
M15 F 0.7 0.7 -30.5258098557
M15 F 0.7 0.8 -30.6528918164
M15 F 0.7 0.9 -30.9103485514
M15 F 0.7 1.0 -30.9033301826
M15 F 0.8 0.1 -30.4916260843
M15 F 0.8 0.2 -30.399569536
M15 F 0.8 0.3 -30.3068543022
M15 F 0.8 0.4 -30.7141748161
M15 F 0.8 0.5 -30.5819589792
M15 F 0.8 0.6 -30.6130076157
M15 F 0.8 0.7 -30.7743415432
M15 F 0.8 0.8 -30.7099517951
M15 F 0.8 0.9 -30.8443284278
M15 F 0.8 1.0 -31.0085526373
M15 F 0.9 0.1 -30.306297536
M15 F 0.9 0.2 -30.6362800721
M15 F 0.9 0.3 -30.6805521703
M15 F 0.9 0.4 -30.6946041892
M15 F 0.9 0.5 -30.7049801567
M15 F 0.9 0.6 -30.879736258
M15 F 0.9 0.7 -30.9999169022
M15 F 0.9 0.8 -31.293952218
M15 F 0.9 0.9 -31.4078411056
M15 F 0.9 1.0 -31.3594345299
M15 F 1.0 0.1 -30.5302753759
M15 F 1.0 0.2 -31.0623297271
M15 F 1.0 0.3 -30.8659669063
M15 F 1.0 0.4 -31.2294719841
M15 F 1.0 0.5 -30.7956303915
M15 F 1.0 0.6 -31.325499007
M15 F 1.0 0.7 -31.3570506446
M15 F 1.0 0.8 -31.3177558725
M15 F 1.0 0.9 -31.3816297236
M15 F 1.0 1.0 -32.0575553516
M15 T 0.1 0.1 -34.2859573631
M15 T 0.1 0.2 -32.4122551761
M15 T 0.1 0.3 -31.5748764013
M15 T 0.1 0.4 -31.63727538
M15 T 0.1 0.5 -31.6208323559
M15 T 0.1 0.6 -31.584495084
M15 T 0.1 0.7 -31.7521360422
M15 T 0.1 0.8 -32.023557152
M15 T 0.1 0.9 -32.4379298685
M15 T 0.1 1.0 -32.7200936238
M15 T 0.2 0.1 -32.6282183169
M15 T 0.2 0.2 -31.9215476084
M15 T 0.2 0.3 -31.6485674587
M15 T 0.2 0.4 -31.5660925716
M15 T 0.2 0.5 -31.3918540616
M15 T 0.2 0.6 -31.5128309315
M15 T 0.2 0.7 -31.7074789772
M15 T 0.2 0.8 -31.9099490776
M15 T 0.2 0.9 -32.3882538214
M15 T 0.2 1.0 -32.9561461687
M15 T 0.3 0.1 -31.7532177297
M15 T 0.3 0.2 -31.8206973
M15 T 0.3 0.3 -31.5447567054
M15 T 0.3 0.4 -31.4032539841
M15 T 0.3 0.5 -31.3647605933
M15 T 0.3 0.6 -31.5135697414
M15 T 0.3 0.7 -31.6238077751
M15 T 0.3 0.8 -32.0891766181
M15 T 0.3 0.9 -32.4492574782
M15 T 0.3 1.0 -32.5479255832
M15 T 0.4 0.1 -31.659038659
M15 T 0.4 0.2 -31.4647790759
M15 T 0.4 0.3 -31.41343577
M15 T 0.4 0.4 -31.2558304074
M15 T 0.4 0.5 -31.3752858837
M15 T 0.4 0.6 -31.6066700256
M15 T 0.4 0.7 -31.704244601
M15 T 0.4 0.8 -31.9383235354
M15 T 0.4 0.9 -32.1372515001
M15 T 0.4 1.0 -32.7889366008
M15 T 0.5 0.1 -31.6430176589
M15 T 0.5 0.2 -31.1656693431
M15 T 0.5 0.3 -31.2307802203
M15 T 0.5 0.4 -31.36340602
M15 T 0.5 0.5 -31.5501212901
M15 T 0.5 0.6 -31.5992401536
M15 T 0.5 0.7 -31.7640212481
M15 T 0.5 0.8 -31.7445727297
M15 T 0.5 0.9 -32.0204316077
M15 T 0.5 1.0 -32.7951126218
M15 T 0.6 0.1 -31.2988934702
M15 T 0.6 0.2 -31.3525250162
M15 T 0.6 0.3 -31.0471158944
M15 T 0.6 0.4 -31.1918496103
M15 T 0.6 0.5 -31.54937913
M15 T 0.6 0.6 -31.400816132
M15 T 0.6 0.7 -31.6866596893
M15 T 0.6 0.8 -31.6515790146
M15 T 0.6 0.9 -32.1335299448
M15 T 0.6 1.0 -32.3306856197
M15 T 0.7 0.1 -31.1672345387
M15 T 0.7 0.2 -31.467104474
M15 T 0.7 0.3 -31.2880206776
M15 T 0.7 0.4 -31.0877092284
M15 T 0.7 0.5 -31.2483853563
M15 T 0.7 0.6 -31.355852592
M15 T 0.7 0.7 -31.6417847098
M15 T 0.7 0.8 -31.7790032432
M15 T 0.7 0.9 -31.8963732915
M15 T 0.7 1.0 -32.4823967115
M15 T 0.8 0.1 -31.3169888935
M15 T 0.8 0.2 -31.3027407115
M15 T 0.8 0.3 -31.0499216554
M15 T 0.8 0.4 -31.0724514297
M15 T 0.8 0.5 -31.3960223776
M15 T 0.8 0.6 -31.4102671107
M15 T 0.8 0.7 -31.3485762298
M15 T 0.8 0.8 -31.612183992
M15 T 0.8 0.9 -32.0588765105
M15 T 0.8 1.0 -32.1433827198
M15 T 0.9 0.1 -31.1065754922
M15 T 0.9 0.2 -31.228748495
M15 T 0.9 0.3 -31.2984580129
M15 T 0.9 0.4 -31.114854481
M15 T 0.9 0.5 -31.3870162501
M15 T 0.9 0.6 -31.5187282573
M15 T 0.9 0.7 -31.425669243
M15 T 0.9 0.8 -31.4588845998
M15 T 0.9 0.9 -31.9216520595
M15 T 0.9 1.0 -31.9951446156
M15 T 1.0 0.1 -31.4121494902
M15 T 1.0 0.2 -31.0942092368
M15 T 1.0 0.3 -31.2898539927
M15 T 1.0 0.4 -31.2893440139
M15 T 1.0 0.5 -31.3734220266
M15 T 1.0 0.6 -31.4587013399
M15 T 1.0 0.7 -31.6778068937
M15 T 1.0 0.8 -31.6266126339
M15 T 1.0 0.9 -32.033308775
M15 T 1.0 1.0 -32.0552298476
M16 F 0.1 0.1 -33.9503229324
M16 F 0.1 0.2 -32.609918844
M16 F 0.1 0.3 -31.5024907406
M16 F 0.1 0.4 -31.0156619918
M16 F 0.1 0.5 -30.6316993099
M16 F 0.1 0.6 -30.4328804219
M16 F 0.1 0.7 -30.0520474779
M16 F 0.1 0.8 -29.7731979
M16 F 0.1 0.9 -29.8709377279
M16 F 0.1 1.0 -29.9044991184
M16 F 0.2 0.1 -31.9162177982
M16 F 0.2 0.2 -31.0989767425
M16 F 0.2 0.3 -30.6588340179
M16 F 0.2 0.4 -30.3044919936
M16 F 0.2 0.5 -30.0586375248
M16 F 0.2 0.6 -29.920227062
M16 F 0.2 0.7 -29.8707586647
M16 F 0.2 0.8 -29.9224047295
M16 F 0.2 0.9 -30.1176292721
M16 F 0.2 1.0 -30.090908139
M16 F 0.3 0.1 -30.7301009329
M16 F 0.3 0.2 -30.3932644521
M16 F 0.3 0.3 -29.9698242783
M16 F 0.3 0.4 -29.9715189552
M16 F 0.3 0.5 -29.8555255362
M16 F 0.3 0.6 -29.7857977689
M16 F 0.3 0.7 -30.1390891747
M16 F 0.3 0.8 -30.0678258841
M16 F 0.3 0.9 -30.112134835
M16 F 0.3 1.0 -30.1436839859
M16 F 0.4 0.1 -30.0995551531
M16 F 0.4 0.2 -29.9553353399
M16 F 0.4 0.3 -29.9421367157
M16 F 0.4 0.4 -29.8346210153
M16 F 0.4 0.5 -29.95160079
M16 F 0.4 0.6 -29.8154461058
M16 F 0.4 0.7 -29.9098245364
M16 F 0.4 0.8 -30.0448931936
M16 F 0.4 0.9 -30.3697488208
M16 F 0.4 1.0 -30.4420910648
M16 F 0.5 0.1 -29.6972455059
M16 F 0.5 0.2 -29.7197577096
M16 F 0.5 0.3 -29.9384337839
M16 F 0.5 0.4 -30.0506112782
M16 F 0.5 0.5 -30.3685273036
M16 F 0.5 0.6 -30.0763908355
M16 F 0.5 0.7 -30.3312656956
M16 F 0.5 0.8 -30.3975971915
M16 F 0.5 0.9 -30.2804122914
M16 F 0.5 1.0 -30.570210953
M16 F 0.6 0.1 -29.8140594242
M16 F 0.6 0.2 -29.8221691372
M16 F 0.6 0.3 -30.3841400506
M16 F 0.6 0.4 -29.8726166543
M16 F 0.6 0.5 -30.3175775622
M16 F 0.6 0.6 -30.4861284423
M16 F 0.6 0.7 -30.1508512278
M16 F 0.6 0.8 -30.7900628048
M16 F 0.6 0.9 -30.8456049505
M16 F 0.6 1.0 -30.9666545044
M16 F 0.7 0.1 -30.1084051066
M16 F 0.7 0.2 -30.2010593268
M16 F 0.7 0.3 -30.5740920537
M16 F 0.7 0.4 -30.3869045687
M16 F 0.7 0.5 -30.4252159401
M16 F 0.7 0.6 -30.850999092
M16 F 0.7 0.7 -30.8196204777
M16 F 0.7 0.8 -30.8491949039
M16 F 0.7 0.9 -30.8848869329
M16 F 0.7 1.0 -31.1531319894
M16 F 0.8 0.1 -30.2595439123
M16 F 0.8 0.2 -30.4185069881
M16 F 0.8 0.3 -30.6979965205
M16 F 0.8 0.4 -30.7040883107
M16 F 0.8 0.5 -30.8312081602
M16 F 0.8 0.6 -30.8212179431
M16 F 0.8 0.7 -31.0893851116
M16 F 0.8 0.8 -31.193451308
M16 F 0.8 0.9 -31.2744753991
M16 F 0.8 1.0 -31.4729606586
M16 F 0.9 0.1 -30.7813897745
M16 F 0.9 0.2 -30.7417263461
M16 F 0.9 0.3 -31.0906686679
M16 F 0.9 0.4 -30.869920384
M16 F 0.9 0.5 -30.8205674531
M16 F 0.9 0.6 -30.9800356059
M16 F 0.9 0.7 -31.3992017729
M16 F 0.9 0.8 -31.5774126972
M16 F 0.9 0.9 -31.856345082
M16 F 0.9 1.0 -31.8825852607
M16 F 1.0 0.1 -31.0079484751
M16 F 1.0 0.2 -30.9740383206
M16 F 1.0 0.3 -30.8023203272
M16 F 1.0 0.4 -31.3697442421
M16 F 1.0 0.5 -31.6381256472
M16 F 1.0 0.6 -31.5902509813
M16 F 1.0 0.7 -31.6612588605
M16 F 1.0 0.8 -31.6102252121
M16 F 1.0 0.9 -31.6592639839
M16 F 1.0 1.0 -31.965098661
M16 T 0.1 0.1 -35.1485863771
M16 T 0.1 0.2 -32.7396019512
M16 T 0.1 0.3 -32.007117836
M16 T 0.1 0.4 -31.8311673536
M16 T 0.1 0.5 -32.0475421999
M16 T 0.1 0.6 -31.9493525744
M16 T 0.1 0.7 -32.1400451747
M16 T 0.1 0.8 -32.2442799858
M16 T 0.1 0.9 -32.7017769489
M16 T 0.1 1.0 -32.9287295905
M16 T 0.2 0.1 -32.6768284185
M16 T 0.2 0.2 -31.9853432709
M16 T 0.2 0.3 -31.6941087363
M16 T 0.2 0.4 -31.7319287424
M16 T 0.2 0.5 -31.6692511661
M16 T 0.2 0.6 -31.7543416438
M16 T 0.2 0.7 -32.0185239429
M16 T 0.2 0.8 -32.1989956517
M16 T 0.2 0.9 -32.5914020814
M16 T 0.2 1.0 -33.1437565896
M16 T 0.3 0.1 -31.8203921789
M16 T 0.3 0.2 -31.6354492171
M16 T 0.3 0.3 -31.4166218884
M16 T 0.3 0.4 -31.3209912221
M16 T 0.3 0.5 -31.5546017555
M16 T 0.3 0.6 -31.7457079513
M16 T 0.3 0.7 -32.0928167642
M16 T 0.3 0.8 -32.0458386687
M16 T 0.3 0.9 -32.8596584309
M16 T 0.3 1.0 -32.7792028377
M16 T 0.4 0.1 -31.2769400582
M16 T 0.4 0.2 -31.206892224
M16 T 0.4 0.3 -31.3137440729
M16 T 0.4 0.4 -31.1862704583
M16 T 0.4 0.5 -31.6103881387
M16 T 0.4 0.6 -31.7917415957
M16 T 0.4 0.7 -32.0706017655
M16 T 0.4 0.8 -32.2471588373
M16 T 0.4 0.9 -32.4644418246
M16 T 0.4 1.0 -33.0494562805
M16 T 0.5 0.1 -31.0017050838
M16 T 0.5 0.2 -31.1782061585
M16 T 0.5 0.3 -31.3851908229
M16 T 0.5 0.4 -31.3020759575
M16 T 0.5 0.5 -31.4116044741
M16 T 0.5 0.6 -31.5894960361
M16 T 0.5 0.7 -31.6901723219
M16 T 0.5 0.8 -31.8664062659
M16 T 0.5 0.9 -32.4314421448
M16 T 0.5 1.0 -32.9741730226
M16 T 0.6 0.1 -31.1258389544
M16 T 0.6 0.2 -31.053718642
M16 T 0.6 0.3 -31.2743784635
M16 T 0.6 0.4 -31.3598342045
M16 T 0.6 0.5 -31.3661975096
M16 T 0.6 0.6 -31.5804527124
M16 T 0.6 0.7 -31.5333592824
M16 T 0.6 0.8 -31.8388850949
M16 T 0.6 0.9 -32.4060367614
M16 T 0.6 1.0 -32.6123234048
M16 T 0.7 0.1 -31.1171255202
M16 T 0.7 0.2 -31.2882993596
M16 T 0.7 0.3 -31.3969675017
M16 T 0.7 0.4 -31.2686829786
M16 T 0.7 0.5 -31.5315845398
M16 T 0.7 0.6 -31.7478583398
M16 T 0.7 0.7 -31.3791229347
M16 T 0.7 0.8 -31.6034429159
M16 T 0.7 0.9 -32.4680339269
M16 T 0.7 1.0 -32.6038975146
M16 T 0.8 0.1 -30.8722227285
M16 T 0.8 0.2 -31.0667263362
M16 T 0.8 0.3 -31.3721321333
M16 T 0.8 0.4 -31.4181101253
M16 T 0.8 0.5 -31.6923261386
M16 T 0.8 0.6 -31.577181257
M16 T 0.8 0.7 -31.6765114517
M16 T 0.8 0.8 -31.7031002236
M16 T 0.8 0.9 -31.9702909207
M16 T 0.8 1.0 -32.28504909
M16 T 0.9 0.1 -31.2482944952
M16 T 0.9 0.2 -31.3571435598
M16 T 0.9 0.3 -31.0904723542
M16 T 0.9 0.4 -31.4526035192
M16 T 0.9 0.5 -31.5428143927
M16 T 0.9 0.6 -31.6265706978
M16 T 0.9 0.7 -31.7523182169
M16 T 0.9 0.8 -32.1079640705
M16 T 0.9 0.9 -32.2391616911
M16 T 0.9 1.0 -32.6099654605
M16 T 1.0 0.1 -31.329573375
M16 T 1.0 0.2 -31.6273267656
M16 T 1.0 0.3 -31.5462695493
M16 T 1.0 0.4 -31.6882987582
M16 T 1.0 0.5 -31.3321444634
M16 T 1.0 0.6 -31.7223774864
M16 T 1.0 0.7 -31.5116753671
M16 T 1.0 0.8 -32.0849115216
M16 T 1.0 0.9 -32.5200609167
M16 T 1.0 1.0 -32.3126348435
M17 F 0.1 0.1 -34.243594157
M17 F 0.1 0.2 -32.5357110017
M17 F 0.1 0.3 -31.4514852573
M17 F 0.1 0.4 -31.103794437
M17 F 0.1 0.5 -30.6084475267
M17 F 0.1 0.6 -30.3193499222
M17 F 0.1 0.7 -30.0476931518
M17 F 0.1 0.8 -29.8897801499
M17 F 0.1 0.9 -29.9587810266
M17 F 0.1 1.0 -30.1986094597
M17 F 0.2 0.1 -31.9995028495
M17 F 0.2 0.2 -31.429299947
M17 F 0.2 0.3 -30.7174341212
M17 F 0.2 0.4 -30.2621785797
M17 F 0.2 0.5 -30.0813631704
M17 F 0.2 0.6 -29.9691293242
M17 F 0.2 0.7 -29.9291649231
M17 F 0.2 0.8 -29.852686541
M17 F 0.2 0.9 -29.9902592592
M17 F 0.2 1.0 -30.2122319014
M17 F 0.3 0.1 -30.8266028417
M17 F 0.3 0.2 -30.3500212377
M17 F 0.3 0.3 -30.0783720056
M17 F 0.3 0.4 -30.0228875718
M17 F 0.3 0.5 -29.9268869425
M17 F 0.3 0.6 -29.9484961193
M17 F 0.3 0.7 -29.966829651
M17 F 0.3 0.8 -29.9261253812
M17 F 0.3 0.9 -30.1552153797
M17 F 0.3 1.0 -30.1257945192
M17 F 0.4 0.1 -30.0538877507
M17 F 0.4 0.2 -29.9327139341
M17 F 0.4 0.3 -29.9373762698
M17 F 0.4 0.4 -30.0201361016
M17 F 0.4 0.5 -29.9506518504
M17 F 0.4 0.6 -30.1930745527
M17 F 0.4 0.7 -30.1324275259
M17 F 0.4 0.8 -30.1566949816
M17 F 0.4 0.9 -30.3883662296
M17 F 0.4 1.0 -30.2719504899
M17 F 0.5 0.1 -29.853695642
M17 F 0.5 0.2 -29.8189772302
M17 F 0.5 0.3 -30.0914516289
M17 F 0.5 0.4 -29.9419889613
M17 F 0.5 0.5 -29.8484531566
M17 F 0.5 0.6 -29.9643873233
M17 F 0.5 0.7 -30.3240283046
M17 F 0.5 0.8 -30.4503542905
M17 F 0.5 0.9 -30.4976294129
M17 F 0.5 1.0 -30.7087590766
M17 F 0.6 0.1 -29.9720754749
M17 F 0.6 0.2 -30.001126477
M17 F 0.6 0.3 -30.0459321268
M17 F 0.6 0.4 -30.0998009375
M17 F 0.6 0.5 -30.2923920149
M17 F 0.6 0.6 -30.1635259975
M17 F 0.6 0.7 -30.4574109969
M17 F 0.6 0.8 -30.6416051279
M17 F 0.6 0.9 -30.583502409
M17 F 0.6 1.0 -30.7170101488
M17 F 0.7 0.1 -30.0496042941
M17 F 0.7 0.2 -30.15860239
M17 F 0.7 0.3 -30.3224095947
M17 F 0.7 0.4 -30.2691598288
M17 F 0.7 0.5 -30.529498168
M17 F 0.7 0.6 -30.6141642423
M17 F 0.7 0.7 -30.48675578
M17 F 0.7 0.8 -30.8306046619
M17 F 0.7 0.9 -30.693855668
M17 F 0.7 1.0 -31.0327921146
M17 F 0.8 0.1 -30.395432277
M17 F 0.8 0.2 -30.5043255245
M17 F 0.8 0.3 -30.5187606849
M17 F 0.8 0.4 -30.43304043
M17 F 0.8 0.5 -30.3557841604
M17 F 0.8 0.6 -30.4880662055
M17 F 0.8 0.7 -30.9964813396
M17 F 0.8 0.8 -31.0180550801
M17 F 0.8 0.9 -30.8100140647
M17 F 0.8 1.0 -31.3442406369
M17 F 0.9 0.1 -30.4767842664
M17 F 0.9 0.2 -30.4118286477
M17 F 0.9 0.3 -30.5822463032
M17 F 0.9 0.4 -30.5997039126
M17 F 0.9 0.5 -30.7047717264
M17 F 0.9 0.6 -30.8419999874
M17 F 0.9 0.7 -30.9789703148
M17 F 0.9 0.8 -31.0096730538
M17 F 0.9 0.9 -31.3884921057
M17 F 0.9 1.0 -31.5646552352
M17 F 1.0 0.1 -30.562358682
M17 F 1.0 0.2 -30.6731360895
M17 F 1.0 0.3 -31.0444833915
M17 F 1.0 0.4 -31.0183912334
M17 F 1.0 0.5 -31.0002403776
M17 F 1.0 0.6 -31.3937244591
M17 F 1.0 0.7 -31.0703138095
M17 F 1.0 0.8 -31.2106361225
M17 F 1.0 0.9 -31.7739617297
M17 F 1.0 1.0 -31.9242647326
M17 T 0.1 0.1 -35.2961931964
M17 T 0.1 0.2 -32.8415206374
M17 T 0.1 0.3 -32.0083932558
M17 T 0.1 0.4 -32.37036552
M17 T 0.1 0.5 -32.5000543346
M17 T 0.1 0.6 -32.4354219489
M17 T 0.1 0.7 -32.4825255957
M17 T 0.1 0.8 -32.66472451
M17 T 0.1 0.9 -32.6876364658
M17 T 0.1 1.0 -33.4159090001
M17 T 0.2 0.1 -32.8719707765
M17 T 0.2 0.2 -32.2320795594
M17 T 0.2 0.3 -32.0102005064
M17 T 0.2 0.4 -32.0114780016
M17 T 0.2 0.5 -31.9145355384
M17 T 0.2 0.6 -31.9867780043
M17 T 0.2 0.7 -32.3287976255
M17 T 0.2 0.8 -32.6619469026
M17 T 0.2 0.9 -33.2106980123
M17 T 0.2 1.0 -33.3787780402
M17 T 0.3 0.1 -32.1449604032
M17 T 0.3 0.2 -31.8540598293
M17 T 0.3 0.3 -31.7231996535
M17 T 0.3 0.4 -31.7404552767
M17 T 0.3 0.5 -31.7240241906
M17 T 0.3 0.6 -32.0045281034
M17 T 0.3 0.7 -32.1967577788
M17 T 0.3 0.8 -32.7253545887
M17 T 0.3 0.9 -32.8795152903
M17 T 0.3 1.0 -33.7457153866
M17 T 0.4 0.1 -31.4715717247
M17 T 0.4 0.2 -31.4322525037
M17 T 0.4 0.3 -31.4483813845
M17 T 0.4 0.4 -31.4136772417
M17 T 0.4 0.5 -31.8151557111
M17 T 0.4 0.6 -32.0757398664
M17 T 0.4 0.7 -32.0206398084
M17 T 0.4 0.8 -32.2874428787
M17 T 0.4 0.9 -33.137309477
M17 T 0.4 1.0 -33.5455784083
M17 T 0.5 0.1 -31.2914554729
M17 T 0.5 0.2 -31.2701078767
M17 T 0.5 0.3 -31.1912928165
M17 T 0.5 0.4 -31.3965354725
M17 T 0.5 0.5 -31.7648093713
M17 T 0.5 0.6 -31.9936891025
M17 T 0.5 0.7 -32.4547819609
M17 T 0.5 0.8 -32.4246359098
M17 T 0.5 0.9 -33.0124603965
M17 T 0.5 1.0 -33.5246941233
M17 T 0.6 0.1 -31.2227160731
M17 T 0.6 0.2 -31.3317856996
M17 T 0.6 0.3 -31.2772604921
M17 T 0.6 0.4 -31.5540162559
M17 T 0.6 0.5 -31.7180548666
M17 T 0.6 0.6 -31.8430529802
M17 T 0.6 0.7 -31.9902803755
M17 T 0.6 0.8 -32.3592693413
M17 T 0.6 0.9 -32.9898980776
M17 T 0.6 1.0 -33.1408618209
M17 T 0.7 0.1 -31.090931275
M17 T 0.7 0.2 -31.0723153885
M17 T 0.7 0.3 -31.1373985782
M17 T 0.7 0.4 -31.4309021123
M17 T 0.7 0.5 -31.6012671133
M17 T 0.7 0.6 -31.9899897099
M17 T 0.7 0.7 -32.0856420683
M17 T 0.7 0.8 -32.2581800419
M17 T 0.7 0.9 -32.7646825996
M17 T 0.7 1.0 -33.1543408622
M17 T 0.8 0.1 -30.7419991303
M17 T 0.8 0.2 -31.1485350092
M17 T 0.8 0.3 -31.2448683499
M17 T 0.8 0.4 -31.4037682504
M17 T 0.8 0.5 -31.4989117857
M17 T 0.8 0.6 -31.4985475104
M17 T 0.8 0.7 -31.9419358944
M17 T 0.8 0.8 -32.3001952437
M17 T 0.8 0.9 -32.6608165588
M17 T 0.8 1.0 -33.0869450286
M17 T 0.9 0.1 -30.9832229458
M17 T 0.9 0.2 -31.1146144462
M17 T 0.9 0.3 -31.2094118004
M17 T 0.9 0.4 -31.5243528976
M17 T 0.9 0.5 -31.7517235761
M17 T 0.9 0.6 -31.6002175811
M17 T 0.9 0.7 -31.8944758196
M17 T 0.9 0.8 -32.5385319642
M17 T 0.9 0.9 -32.5714453348
M17 T 0.9 1.0 -32.7016293491
M17 T 1.0 0.1 -31.4881846475
M17 T 1.0 0.2 -31.1467908236
M17 T 1.0 0.3 -31.5645479234
M17 T 1.0 0.4 -31.3824376305
M17 T 1.0 0.5 -31.6444906306
M17 T 1.0 0.6 -31.9364515723
M17 T 1.0 0.7 -32.1590437411
M17 T 1.0 0.8 -32.3488448703
M17 T 1.0 0.9 -32.60144957
M17 T 1.0 1.0 -32.8317133988
M18 F 0.1 0.1 -34.79687532
M18 F 0.1 0.2 -32.8885838912
M18 F 0.1 0.3 -31.7335128662
M18 F 0.1 0.4 -31.2483485683
M18 F 0.1 0.5 -31.0020010941
M18 F 0.1 0.6 -30.6026891793
M18 F 0.1 0.7 -30.3211177153
M18 F 0.1 0.8 -30.2201740297
M18 F 0.1 0.9 -30.3232034474
M18 F 0.1 1.0 -30.2606460984
M18 F 0.2 0.1 -32.3870914679
M18 F 0.2 0.2 -31.6116860994
M18 F 0.2 0.3 -31.2301581681
M18 F 0.2 0.4 -30.7977492249
M18 F 0.2 0.5 -30.365737988
M18 F 0.2 0.6 -30.2012353234
M18 F 0.2 0.7 -30.1649768088
M18 F 0.2 0.8 -30.1688276189
M18 F 0.2 0.9 -30.7065736986
M18 F 0.2 1.0 -30.575246055
M18 F 0.3 0.1 -31.1344203685
M18 F 0.3 0.2 -30.7321730709
M18 F 0.3 0.3 -30.3875399003
M18 F 0.3 0.4 -30.2514092299
M18 F 0.3 0.5 -30.2416875568
M18 F 0.3 0.6 -30.3372135077
M18 F 0.3 0.7 -30.3441470162
M18 F 0.3 0.8 -30.6027753891
M18 F 0.3 0.9 -30.6555041294
M18 F 0.3 1.0 -30.5933227857
M18 F 0.4 0.1 -30.2691190268
M18 F 0.4 0.2 -30.2196001421
M18 F 0.4 0.3 -30.3462523178
M18 F 0.4 0.4 -30.3379775747
M18 F 0.4 0.5 -30.2253576209
M18 F 0.4 0.6 -30.4946946495
M18 F 0.4 0.7 -30.4502777778
M18 F 0.4 0.8 -30.5110494208
M18 F 0.4 0.9 -30.7317311774
M18 F 0.4 1.0 -31.1312043029
M18 F 0.5 0.1 -30.074286473
M18 F 0.5 0.2 -30.1470745938
M18 F 0.5 0.3 -30.183091309
M18 F 0.5 0.4 -30.422094334
M18 F 0.5 0.5 -30.514879264
M18 F 0.5 0.6 -30.5004711996
M18 F 0.5 0.7 -30.8686610627
M18 F 0.5 0.8 -30.7641247892
M18 F 0.5 0.9 -31.1259237579
M18 F 0.5 1.0 -31.2027965574
M18 F 0.6 0.1 -30.1785037816
M18 F 0.6 0.2 -30.5156327401
M18 F 0.6 0.3 -30.3189645843
M18 F 0.6 0.4 -30.7390747451
M18 F 0.6 0.5 -30.588735525
M18 F 0.6 0.6 -30.9028537863
M18 F 0.6 0.7 -31.1190004543
M18 F 0.6 0.8 -31.2493339675
M18 F 0.6 0.9 -31.2325247535
M18 F 0.6 1.0 -31.4224261876
M18 F 0.7 0.1 -30.2921117936
M18 F 0.7 0.2 -30.7598482947
M18 F 0.7 0.3 -30.7988738285
M18 F 0.7 0.4 -30.8911823288
M18 F 0.7 0.5 -31.0410667002
M18 F 0.7 0.6 -31.0310086006
M18 F 0.7 0.7 -30.9625791604
M18 F 0.7 0.8 -31.3367875681
M18 F 0.7 0.9 -31.5704211964
M18 F 0.7 1.0 -31.6787900685
M18 F 0.8 0.1 -30.3055321257
M18 F 0.8 0.2 -31.0227834903
M18 F 0.8 0.3 -31.1155806961
M18 F 0.8 0.4 -31.1912024066
M18 F 0.8 0.5 -31.3331805164
M18 F 0.8 0.6 -31.4031125112
M18 F 0.8 0.7 -31.5701916472
M18 F 0.8 0.8 -31.5601162656
M18 F 0.8 0.9 -31.883443302
M18 F 0.8 1.0 -31.9440541881
M18 F 0.9 0.1 -31.1941103135
M18 F 0.9 0.2 -31.331459672
M18 F 0.9 0.3 -31.4339159491
M18 F 0.9 0.4 -31.4804124946
M18 F 0.9 0.5 -31.6701101408
M18 F 0.9 0.6 -31.7204962519
M18 F 0.9 0.7 -31.6212238576
M18 F 0.9 0.8 -31.950459491
M18 F 0.9 0.9 -32.0339679467
M18 F 0.9 1.0 -32.0749789
M18 F 1.0 0.1 -31.6580556518
M18 F 1.0 0.2 -31.6678955763
M18 F 1.0 0.3 -31.6205922118
M18 F 1.0 0.4 -31.0621379248
M18 F 1.0 0.5 -31.8823682929
M18 F 1.0 0.6 -32.0685612329
M18 F 1.0 0.7 -32.1662691534
M18 F 1.0 0.8 -32.2711395571
M18 F 1.0 0.9 -32.3223616864
M18 F 1.0 1.0 -32.3676713633
M18 T 0.1 0.1 -36.0335436971
M18 T 0.1 0.2 -34.182950371
M18 T 0.1 0.3 -33.2688119885
M18 T 0.1 0.4 -33.3317991222
M18 T 0.1 0.5 -33.3862695647
M18 T 0.1 0.6 -33.3354657316
M18 T 0.1 0.7 -33.1941565955
M18 T 0.1 0.8 -33.2008378104
M18 T 0.1 0.9 -33.621880779
M18 T 0.1 1.0 -34.2917410631
M18 T 0.2 0.1 -33.2687193261
M18 T 0.2 0.2 -32.8641512838
M18 T 0.2 0.3 -32.8599448588
M18 T 0.2 0.4 -32.779379221
M18 T 0.2 0.5 -32.8510117703
M18 T 0.2 0.6 -32.4684387269
M18 T 0.2 0.7 -32.7370425169
M18 T 0.2 0.8 -33.173649418
M18 T 0.2 0.9 -33.7642410739
M18 T 0.2 1.0 -34.4051729378
M18 T 0.3 0.1 -32.6223533312
M18 T 0.3 0.2 -32.5637337411
M18 T 0.3 0.3 -32.2466845188
M18 T 0.3 0.4 -32.2217997521
M18 T 0.3 0.5 -32.2477342531
M18 T 0.3 0.6 -32.5630617324
M18 T 0.3 0.7 -32.8627736198
M18 T 0.3 0.8 -33.053697489
M18 T 0.3 0.9 -33.5810658249
M18 T 0.3 1.0 -34.0812222148
M18 T 0.4 0.1 -32.2152578257
M18 T 0.4 0.2 -32.0858097972
M18 T 0.4 0.3 -32.0333786597
M18 T 0.4 0.4 -32.104207236
M18 T 0.4 0.5 -32.2834924287
M18 T 0.4 0.6 -32.4611185513
M18 T 0.4 0.7 -32.626957064
M18 T 0.4 0.8 -32.92572116
M18 T 0.4 0.9 -33.3588117014
M18 T 0.4 1.0 -33.932219316
M18 T 0.5 0.1 -31.8936523286
M18 T 0.5 0.2 -32.1115284415
M18 T 0.5 0.3 -32.146280639
M18 T 0.5 0.4 -31.9596203039
M18 T 0.5 0.5 -32.2243919308
M18 T 0.5 0.6 -32.5471887971
M18 T 0.5 0.7 -33.0588522965
M18 T 0.5 0.8 -32.9794298218
M18 T 0.5 0.9 -33.4537062088
M18 T 0.5 1.0 -34.0338165416
M18 T 0.6 0.1 -31.6998442043
M18 T 0.6 0.2 -31.5913926066
M18 T 0.6 0.3 -31.8143417116
M18 T 0.6 0.4 -32.0854607695
M18 T 0.6 0.5 -32.7232215149
M18 T 0.6 0.6 -32.6104342912
M18 T 0.6 0.7 -32.7905767714
M18 T 0.6 0.8 -33.0459740802
M18 T 0.6 0.9 -33.5073807183
M18 T 0.6 1.0 -34.0067259516
M18 T 0.7 0.1 -31.8593810916
M18 T 0.7 0.2 -31.4787043186
M18 T 0.7 0.3 -32.0355659204
M18 T 0.7 0.4 -32.0306821969
M18 T 0.7 0.5 -32.0635332386
M18 T 0.7 0.6 -32.5957583461
M18 T 0.7 0.7 -32.6275654843
M18 T 0.7 0.8 -32.9830764811
M18 T 0.7 0.9 -33.2646291429
M18 T 0.7 1.0 -33.572075041
M18 T 0.8 0.1 -31.6833178405
M18 T 0.8 0.2 -31.6933461598
M18 T 0.8 0.3 -31.9194155605
M18 T 0.8 0.4 -31.8822801792
M18 T 0.8 0.5 -32.2175069726
M18 T 0.8 0.6 -32.4417029399
M18 T 0.8 0.7 -32.7198259275
M18 T 0.8 0.8 -33.0490806388
M18 T 0.8 0.9 -33.3180675354
M18 T 0.8 1.0 -33.7011580267
M18 T 0.9 0.1 -31.901205274
M18 T 0.9 0.2 -31.7707729147
M18 T 0.9 0.3 -31.7265235843
M18 T 0.9 0.4 -32.1534045877
M18 T 0.9 0.5 -32.2379340291
M18 T 0.9 0.6 -32.3219228139
M18 T 0.9 0.7 -32.6702809661
M18 T 0.9 0.8 -32.8780624441
M18 T 0.9 0.9 -33.1531759052
M18 T 0.9 1.0 -33.9216614738
M18 T 1.0 0.1 -31.9113174882
M18 T 1.0 0.2 -32.0932440312
M18 T 1.0 0.3 -32.0567653602
M18 T 1.0 0.4 -32.5475578792
M18 T 1.0 0.5 -32.2241709059
M18 T 1.0 0.6 -32.5146525884
M18 T 1.0 0.7 -32.7732092796
M18 T 1.0 0.8 -33.0013195849
M18 T 1.0 0.9 -33.1410846219
M18 T 1.0 1.0 -33.5214982152


==> anc/event_lnprob_m1_m2_theta1_theta2_chieff_LVT151012.dat <==
M10 F 0.1 0.1 -40.4135321408
M10 F 0.1 0.2 -40.8045808949
M10 F 0.1 0.3 -40.6832573581
M10 F 0.1 0.4 -41.6376774316
M10 F 0.1 0.5 -41.8837458823
M10 F 0.1 0.6 -42.3878013492
M10 F 0.1 0.7 -41.7961366127
M10 F 0.1 0.8 -41.6924032768
M10 F 0.1 0.9 -41.9291675731
M10 F 0.1 1.0 -41.8795420527
M10 F 0.2 0.1 -41.3639817462
M10 F 0.2 0.2 -41.1251923226
M10 F 0.2 0.3 -41.4885011397
M10 F 0.2 0.4 -41.5040472484
M10 F 0.2 0.5 -41.506993851
M10 F 0.2 0.6 -41.5283139558
M10 F 0.2 0.7 -41.2852491755
M10 F 0.2 0.8 -41.2106542794
M10 F 0.2 0.9 -40.9659424123
M10 F 0.2 1.0 -40.8427608019
M10 F 0.3 0.1 -40.9627047219
M10 F 0.3 0.2 -41.5315344486
M10 F 0.3 0.3 -41.2176714708
M10 F 0.3 0.4 -40.7459029504
M10 F 0.3 0.5 -39.6719800513
M10 F 0.3 0.6 -39.6442447082
M10 F 0.3 0.7 -39.4772191608
M10 F 0.3 0.8 -40.6940488123
M10 F 0.3 0.9 -40.7486634977
M10 F 0.3 1.0 -40.5556143031
M10 F 0.4 0.1 -40.3633371396
M10 F 0.4 0.2 -40.3471603473
M10 F 0.4 0.3 -39.5986267128
M10 F 0.4 0.4 -39.5211280768
M10 F 0.4 0.5 -39.5463697679
M10 F 0.4 0.6 -40.4866019054
M10 F 0.4 0.7 -40.4831631879
M10 F 0.4 0.8 -39.4858776494
M10 F 0.4 0.9 -40.5358606076
M10 F 0.4 1.0 -39.6380056155
M10 F 0.5 0.1 -39.335248898
M10 F 0.5 0.2 -39.4883778226
M10 F 0.5 0.3 -40.6721917794
M10 F 0.5 0.4 -40.6150026716
M10 F 0.5 0.5 -40.42424407
M10 F 0.5 0.6 -40.18285184
M10 F 0.5 0.7 -40.1818215239
M10 F 0.5 0.8 -40.3108331118
M10 F 0.5 0.9 -40.5002566431
M10 F 0.5 1.0 -40.3338714355
M10 F 0.6 0.1 -40.3928699538
M10 F 0.6 0.2 -40.2319618033
M10 F 0.6 0.3 -40.2161172704
M10 F 0.6 0.4 -40.1806872986
M10 F 0.6 0.5 -39.9318370412
M10 F 0.6 0.6 -40.1348581826
M10 F 0.6 0.7 -40.3314195225
M10 F 0.6 0.8 -40.7449571371
M10 F 0.6 0.9 -40.8179314514
M10 F 0.6 1.0 -40.6856055398
M10 F 0.7 0.1 -41.0426826331
M10 F 0.7 0.2 -40.2985565186
M10 F 0.7 0.3 -40.0071503609
M10 F 0.7 0.4 -40.2200862194
M10 F 0.7 0.5 -40.4023786854
M10 F 0.7 0.6 -41.2183597343
M10 F 0.7 0.7 -41.0387900311
M10 F 0.7 0.8 -40.4455441886
M10 F 0.7 0.9 -40.7906257225
M10 F 0.7 1.0 -41.4311034749
M10 F 0.8 0.1 -41.1691989689
M10 F 0.8 0.2 -40.3751409432
M10 F 0.8 0.3 -40.5521167489
M10 F 0.8 0.4 -41.0412298293
M10 F 0.8 0.5 -41.009333526
M10 F 0.8 0.6 -41.8963950676
M10 F 0.8 0.7 -40.6904254149
M10 F 0.8 0.8 -41.8905236588
M10 F 0.8 0.9 -41.0258485325
M10 F 0.8 1.0 -40.5739916844
M10 F 0.9 0.1 -40.8399553728
M10 F 0.9 0.2 -41.2403475622
M10 F 0.9 0.3 -41.2664002047
M10 F 0.9 0.4 -40.4002604316
M10 F 0.9 0.5 -41.4186795617
M10 F 0.9 0.6 -41.6656048887
M10 F 0.9 0.7 -40.4290104828
M10 F 0.9 0.8 -41.8757030002
M10 F 0.9 0.9 -41.6909416404
M10 F 0.9 1.0 -40.6471907256
M10 F 1.0 0.1 -41.4752388452
M10 F 1.0 0.2 -41.8893114511
M10 F 1.0 0.3 -41.3012088047
M10 F 1.0 0.4 -41.8333105945
M10 F 1.0 0.5 -41.4614252619
M10 F 1.0 0.6 -42.2030022879
M10 F 1.0 0.7 -41.8268402532
M10 F 1.0 0.8 -41.3626904446
M10 F 1.0 0.9 -41.8692855774
M10 F 1.0 1.0 -41.9524062313
M10 T 0.1 0.1 -38.6589095436
M10 T 0.1 0.2 -39.5831095329
M10 T 0.1 0.3 -42.0972363052
M10 T 0.1 0.4 -42.9257099329
M10 T 0.1 0.5 -42.4376191207
M10 T 0.1 0.6 -42.3892696383
M10 T 0.1 0.7 -42.5187434245
M10 T 0.1 0.8 -42.2763894154
M10 T 0.1 0.9 -42.3853254559
M10 T 0.1 1.0 -42.2172683983
M10 T 0.2 0.1 -42.0952058636
M10 T 0.2 0.2 -42.4590698813
M10 T 0.2 0.3 -42.3391231632
M10 T 0.2 0.4 -42.2362690693
M10 T 0.2 0.5 -42.3179672157
M10 T 0.2 0.6 -42.2556340048
M10 T 0.2 0.7 -42.1469949052
M10 T 0.2 0.8 -41.771852139
M10 T 0.2 0.9 -41.9302491797
M10 T 0.2 1.0 -41.24389222
M10 T 0.3 0.1 -41.1329214976
M10 T 0.3 0.2 -41.6061930525
M10 T 0.3 0.3 -39.1915225218
M10 T 0.3 0.4 -41.0645580951
M10 T 0.3 0.5 -39.6964216803
M10 T 0.3 0.6 -41.0122759779
M10 T 0.3 0.7 -40.7797552052
M10 T 0.3 0.8 -40.7007001244
M10 T 0.3 0.9 -40.8115837186
M10 T 0.3 1.0 -40.4948094096
M10 T 0.4 0.1 -40.6979683056
M10 T 0.4 0.2 -38.7252987359
M10 T 0.4 0.3 -38.6722120077
M10 T 0.4 0.4 -39.5357159926
M10 T 0.4 0.5 -39.636417138
M10 T 0.4 0.6 -40.8081497825
M10 T 0.4 0.7 -40.677157125
M10 T 0.4 0.8 -40.3834787713
M10 T 0.4 0.9 -41.089932246
M10 T 0.4 1.0 -40.74734544
M10 T 0.5 0.1 -39.209390004
M10 T 0.5 0.2 -39.0262378259
M10 T 0.5 0.3 -40.466653899
M10 T 0.5 0.4 -38.4946015696
M10 T 0.5 0.5 -40.9028939224
M10 T 0.5 0.6 -40.4095960371
M10 T 0.5 0.7 -40.6662686898
M10 T 0.5 0.8 -40.3759801366
M10 T 0.5 0.9 -40.2023327077
M10 T 0.5 1.0 -40.1668553589
M10 T 0.6 0.1 -39.5448775368
M10 T 0.6 0.2 -40.1207203059
M10 T 0.6 0.3 -38.6794151533
M10 T 0.6 0.4 -39.0434343317
M10 T 0.6 0.5 -39.1937424832
M10 T 0.6 0.6 -39.0512139018
M10 T 0.6 0.7 -40.5780295325
M10 T 0.6 0.8 -40.3321546431
M10 T 0.6 0.9 -40.4041045308
M10 T 0.6 1.0 -40.6147720513
M10 T 0.7 0.1 -38.7951824177
M10 T 0.7 0.2 -39.6308567906
M10 T 0.7 0.3 -39.9334204984
M10 T 0.7 0.4 -40.9779424874
M10 T 0.7 0.5 -40.9754473491
M10 T 0.7 0.6 -39.3455636191
M10 T 0.7 0.7 -39.0573824374
M10 T 0.7 0.8 -39.5515823235
M10 T 0.7 0.9 -41.4262729726
M10 T 0.7 1.0 -41.5415309835
M10 T 0.8 0.1 -40.7161501183
M10 T 0.8 0.2 -41.3054146946
M10 T 0.8 0.3 -38.6571765394
M10 T 0.8 0.4 -39.2463911188
M10 T 0.8 0.5 -39.7304684585
M10 T 0.8 0.6 -39.4303064472
M10 T 0.8 0.7 -41.5477167498
M10 T 0.8 0.8 -40.7865094288
M10 T 0.8 0.9 -39.4625525032
M10 T 0.8 1.0 -41.3747473308
M10 T 0.9 0.1 -41.5271286747
M10 T 0.9 0.2 -41.5042045062
M10 T 0.9 0.3 -41.6686459669
M10 T 0.9 0.4 -39.7596518245
M10 T 0.9 0.5 -39.75485343
M10 T 0.9 0.6 -39.8867092435
M10 T 0.9 0.7 -41.6597425006
M10 T 0.9 0.8 -42.0593944461
M10 T 0.9 0.9 -39.7874255992
M10 T 0.9 1.0 -42.1703499641
M10 T 1.0 0.1 -41.8033063252
M10 T 1.0 0.2 -41.6798676319
M10 T 1.0 0.3 -39.3921094785
M10 T 1.0 0.4 -39.4944087497
M10 T 1.0 0.5 -41.5984487612
M10 T 1.0 0.6 -39.8852353359
M10 T 1.0 0.7 -40.0291811481
M10 T 1.0 0.8 -39.6239831018
M10 T 1.0 0.9 -40.6465407648
M10 T 1.0 1.0 -42.3762965646
M13 F 0.1 0.1 -31.4027054897
M13 F 0.1 0.2 -31.5840622885
M13 F 0.1 0.3 -31.5711418036
M13 F 0.1 0.4 -31.5496576512
M13 F 0.1 0.5 -31.969542036
M13 F 0.1 0.6 -31.9774736784
M13 F 0.1 0.7 -31.983488319
M13 F 0.1 0.8 -31.7164391259
M13 F 0.1 0.9 -32.3341534668
M13 F 0.1 1.0 -32.0553569426
M13 F 0.2 0.1 -31.4934716673
M13 F 0.2 0.2 -31.6210395547
M13 F 0.2 0.3 -32.0368665699
M13 F 0.2 0.4 -31.7910850036
M13 F 0.2 0.5 -31.951678921
M13 F 0.2 0.6 -32.0937995251
M13 F 0.2 0.7 -31.9551051298
M13 F 0.2 0.8 -32.2047779702
M13 F 0.2 0.9 -32.7120785636
M13 F 0.2 1.0 -32.5293396297
M13 F 0.3 0.1 -31.5510401431
M13 F 0.3 0.2 -31.6399985772
M13 F 0.3 0.3 -31.6102475765
M13 F 0.3 0.4 -31.8565155085
M13 F 0.3 0.5 -31.8518683125
M13 F 0.3 0.6 -32.1135571879
M13 F 0.3 0.7 -31.7822331833
M13 F 0.3 0.8 -32.1364639824
M13 F 0.3 0.9 -32.3144342006
M13 F 0.3 1.0 -32.3117103797
M13 F 0.4 0.1 -31.5015567911
M13 F 0.4 0.2 -31.747048892
M13 F 0.4 0.3 -31.8060146288
M13 F 0.4 0.4 -32.0111294175
M13 F 0.4 0.5 -31.726602145
M13 F 0.4 0.6 -32.0318122975
M13 F 0.4 0.7 -31.8367799139
M13 F 0.4 0.8 -32.1247749284
M13 F 0.4 0.9 -32.5209922862
M13 F 0.4 1.0 -32.1861752961
M13 F 0.5 0.1 -32.0563481787
M13 F 0.5 0.2 -31.7663604079
M13 F 0.5 0.3 -31.5829757598
M13 F 0.5 0.4 -31.7568476964
M13 F 0.5 0.5 -31.9215958173
M13 F 0.5 0.6 -32.5712694077
M13 F 0.5 0.7 -32.1887261521
M13 F 0.5 0.8 -32.6349405178
M13 F 0.5 0.9 -32.3147582459
M13 F 0.5 1.0 -32.5757682167
M13 F 0.6 0.1 -31.9115492963
M13 F 0.6 0.2 -31.7319313492
M13 F 0.6 0.3 -32.0587212926
M13 F 0.6 0.4 -31.9558324637
M13 F 0.6 0.5 -32.2180938792
M13 F 0.6 0.6 -32.2131857944
M13 F 0.6 0.7 -32.1615478018
M13 F 0.6 0.8 -32.6109510175
M13 F 0.6 0.9 -32.5173634647
M13 F 0.6 1.0 -32.596102425
M13 F 0.7 0.1 -31.9532221668
M13 F 0.7 0.2 -31.9083573506
M13 F 0.7 0.3 -31.8693305265
M13 F 0.7 0.4 -32.2535529453
M13 F 0.7 0.5 -32.35582317
M13 F 0.7 0.6 -32.3334912403
M13 F 0.7 0.7 -32.2875498764
M13 F 0.7 0.8 -32.3305255915
M13 F 0.7 0.9 -32.675631045
M13 F 0.7 1.0 -32.7060636683
M13 F 0.8 0.1 -32.7326454562
M13 F 0.8 0.2 -32.1769997445
M13 F 0.8 0.3 -32.2261829808
M13 F 0.8 0.4 -32.3098951274
M13 F 0.8 0.5 -32.2525270459
M13 F 0.8 0.6 -32.5956211524
M13 F 0.8 0.7 -32.5074021706
M13 F 0.8 0.8 -32.7411914388
M13 F 0.8 0.9 -32.800586167
M13 F 0.8 1.0 -33.0191988263
M13 F 0.9 0.1 -32.1972433644
M13 F 0.9 0.2 -32.412561621
M13 F 0.9 0.3 -32.4887446392
M13 F 0.9 0.4 -32.2388167759
M13 F 0.9 0.5 -32.4661719694
M13 F 0.9 0.6 -32.458990009
M13 F 0.9 0.7 -32.5205728872
M13 F 0.9 0.8 -32.7132244327
M13 F 0.9 0.9 -32.6082601596
M13 F 0.9 1.0 -33.0221611714
M13 F 1.0 0.1 -32.7376180612
M13 F 1.0 0.2 -32.5376947258
M13 F 1.0 0.3 -32.7332031231
M13 F 1.0 0.4 -32.1849234297
M13 F 1.0 0.5 -32.5765756016
M13 F 1.0 0.6 -32.8198755494
M13 F 1.0 0.7 -33.6569760415
M13 F 1.0 0.8 -33.058304232
M13 F 1.0 0.9 -33.098553042
M13 F 1.0 1.0 -32.8719803835
M13 T 0.1 0.1 -32.3855090603
M13 T 0.1 0.2 -32.1752057688
M13 T 0.1 0.3 -32.3285359935
M13 T 0.1 0.4 -32.3987622037
M13 T 0.1 0.5 -32.4106521573
M13 T 0.1 0.6 -32.4997677368
M13 T 0.1 0.7 -32.9342979245
M13 T 0.1 0.8 -32.7313962411
M13 T 0.1 0.9 -33.0964480866
M13 T 0.1 1.0 -32.4028345128
M13 T 0.2 0.1 -32.0249521766
M13 T 0.2 0.2 -31.7869929861
M13 T 0.2 0.3 -32.3008335819
M13 T 0.2 0.4 -32.2090976058
M13 T 0.2 0.5 -32.4146841566
M13 T 0.2 0.6 -32.5315075203
M13 T 0.2 0.7 -32.5629785765
M13 T 0.2 0.8 -32.847641684
M13 T 0.2 0.9 -33.0120142952
M13 T 0.2 1.0 -33.2193506109
M13 T 0.3 0.1 -32.026548821
M13 T 0.3 0.2 -32.1760120599
M13 T 0.3 0.3 -32.0269048073
M13 T 0.3 0.4 -32.0878703316
M13 T 0.3 0.5 -32.3706001457
M13 T 0.3 0.6 -32.3860344359
M13 T 0.3 0.7 -32.9716666549
M13 T 0.3 0.8 -32.8911335073
M13 T 0.3 0.9 -33.284564846
M13 T 0.3 1.0 -33.1586736899
M13 T 0.4 0.1 -32.3837823635
M13 T 0.4 0.2 -32.2794518427
M13 T 0.4 0.3 -32.0795442249
M13 T 0.4 0.4 -32.1740315903
M13 T 0.4 0.5 -32.7041724921
M13 T 0.4 0.6 -32.7907764678
M13 T 0.4 0.7 -32.8999504838
M13 T 0.4 0.8 -32.6074846484
M13 T 0.4 0.9 -33.0540295027
M13 T 0.4 1.0 -32.9021918087
M13 T 0.5 0.1 -32.1793535694
M13 T 0.5 0.2 -32.0963027527
M13 T 0.5 0.3 -32.1363177383
M13 T 0.5 0.4 -32.2713886604
M13 T 0.5 0.5 -32.4161768122
M13 T 0.5 0.6 -32.6190119217
M13 T 0.5 0.7 -32.666552009
M13 T 0.5 0.8 -32.9527586907
M13 T 0.5 0.9 -33.1710738139
M13 T 0.5 1.0 -33.8651748058
M13 T 0.6 0.1 -32.6612451055
M13 T 0.6 0.2 -32.369127818
M13 T 0.6 0.3 -32.4183619565
M13 T 0.6 0.4 -32.3412622015
M13 T 0.6 0.5 -32.3311963343
M13 T 0.6 0.6 -32.3055900265
M13 T 0.6 0.7 -32.7378260651
M13 T 0.6 0.8 -32.7600067481
M13 T 0.6 0.9 -33.0198376432
M13 T 0.6 1.0 -33.5477646123
M13 T 0.7 0.1 -32.5899593454
M13 T 0.7 0.2 -32.5887541994
M13 T 0.7 0.3 -32.8329947211
M13 T 0.7 0.4 -32.495550795
M13 T 0.7 0.5 -32.2051130879
M13 T 0.7 0.6 -32.4235024558
M13 T 0.7 0.7 -32.4213840598
M13 T 0.7 0.8 -32.6678231545
M13 T 0.7 0.9 -33.2175825021
M13 T 0.7 1.0 -32.9904128227
M13 T 0.8 0.1 -32.8680390141
M13 T 0.8 0.2 -32.9470593312
M13 T 0.8 0.3 -32.7744036491
M13 T 0.8 0.4 -32.6084350165
M13 T 0.8 0.5 -32.9024369812
M13 T 0.8 0.6 -32.4110938483
M13 T 0.8 0.7 -32.7703302703
M13 T 0.8 0.8 -32.6095369651
M13 T 0.8 0.9 -32.8661254657
M13 T 0.8 1.0 -32.8885811115
M13 T 0.9 0.1 -32.4391311074
M13 T 0.9 0.2 -32.7212989808
M13 T 0.9 0.3 -32.8284627285
M13 T 0.9 0.4 -32.6180844794
M13 T 0.9 0.5 -33.0323962393
M13 T 0.9 0.6 -32.8271521382
M13 T 0.9 0.7 -32.7078726348
M13 T 0.9 0.8 -32.821085709
M13 T 0.9 0.9 -32.6788399564
M13 T 0.9 1.0 -32.9490255507
M13 T 1.0 0.1 -32.5385298718
M13 T 1.0 0.2 -33.6437112618
M13 T 1.0 0.3 -33.3029316115
M13 T 1.0 0.4 -32.9575549234
M13 T 1.0 0.5 -32.8724350121
M13 T 1.0 0.6 -33.1398824275
M13 T 1.0 0.7 -32.9473529921
M13 T 1.0 0.8 -33.2205349851
M13 T 1.0 0.9 -32.8893393856
M13 T 1.0 1.0 -32.8007037355
M14 F 0.1 0.1 -31.3296287978
M14 F 0.1 0.2 -31.2290176101
M14 F 0.1 0.3 -31.0206982496
M14 F 0.1 0.4 -31.5413530763
M14 F 0.1 0.5 -31.5138693253
M14 F 0.1 0.6 -31.561089758
M14 F 0.1 0.7 -31.8335530924
M14 F 0.1 0.8 -31.7779971209
M14 F 0.1 0.9 -32.0143361271
M14 F 0.1 1.0 -32.4784977798
M14 F 0.2 0.1 -31.1791333057
M14 F 0.2 0.2 -31.1978174663
M14 F 0.2 0.3 -31.352869029
M14 F 0.2 0.4 -31.3425960793
M14 F 0.2 0.5 -31.1773182418
M14 F 0.2 0.6 -31.7442533434
M14 F 0.2 0.7 -31.8589209103
M14 F 0.2 0.8 -32.1384681778
M14 F 0.2 0.9 -31.9940236281
M14 F 0.2 1.0 -32.0986645622
M14 F 0.3 0.1 -31.3554282688
M14 F 0.3 0.2 -31.5579545816
M14 F 0.3 0.3 -31.4965170015
M14 F 0.3 0.4 -31.5783406097
M14 F 0.3 0.5 -31.9834107169
M14 F 0.3 0.6 -31.7317306218
M14 F 0.3 0.7 -32.0233742116
M14 F 0.3 0.8 -31.9259938428
M14 F 0.3 0.9 -32.1299964039
M14 F 0.3 1.0 -32.4701886883
M14 F 0.4 0.1 -31.4938745248
M14 F 0.4 0.2 -31.5046473703
M14 F 0.4 0.3 -31.7840432646
M14 F 0.4 0.4 -31.6266306115
M14 F 0.4 0.5 -31.898109052
M14 F 0.4 0.6 -32.0341484289
M14 F 0.4 0.7 -31.9984211581
M14 F 0.4 0.8 -31.8912778145
M14 F 0.4 0.9 -32.1880025292
M14 F 0.4 1.0 -32.3853714386
M14 F 0.5 0.1 -31.8176528354
M14 F 0.5 0.2 -31.8166913145
M14 F 0.5 0.3 -31.6812158662
M14 F 0.5 0.4 -31.7899928962
M14 F 0.5 0.5 -32.1091626794
M14 F 0.5 0.6 -32.3745960228
M14 F 0.5 0.7 -32.041735879
M14 F 0.5 0.8 -32.3436434593
M14 F 0.5 0.9 -32.4810450772
M14 F 0.5 1.0 -32.332903596
M14 F 0.6 0.1 -31.8914135093
M14 F 0.6 0.2 -31.6358221631
M14 F 0.6 0.3 -31.6173992234
M14 F 0.6 0.4 -32.0547620702
M14 F 0.6 0.5 -31.9790345258
M14 F 0.6 0.6 -32.1357734644
M14 F 0.6 0.7 -32.5143604924
M14 F 0.6 0.8 -32.5899409498
M14 F 0.6 0.9 -32.7097029165
M14 F 0.6 1.0 -32.3377444711
M14 F 0.7 0.1 -32.1892076099
M14 F 0.7 0.2 -32.132700638
M14 F 0.7 0.3 -32.0027238322
M14 F 0.7 0.4 -32.0673507068
M14 F 0.7 0.5 -31.8932229501
M14 F 0.7 0.6 -32.3428994297
M14 F 0.7 0.7 -32.444397748
M14 F 0.7 0.8 -32.4608115719
M14 F 0.7 0.9 -32.7689912325
M14 F 0.7 1.0 -32.4733426551
M14 F 0.8 0.1 -32.322177585
M14 F 0.8 0.2 -31.7472117756
M14 F 0.8 0.3 -31.9062449067
M14 F 0.8 0.4 -31.8119988547
M14 F 0.8 0.5 -32.2394440138
M14 F 0.8 0.6 -32.4808128771
M14 F 0.8 0.7 -32.4700690561
M14 F 0.8 0.8 -32.7252836982
M14 F 0.8 0.9 -33.0300383256
M14 F 0.8 1.0 -32.1205861712
M14 F 0.9 0.1 -32.7633883574
M14 F 0.9 0.2 -32.5896461767
M14 F 0.9 0.3 -32.2587558681
M14 F 0.9 0.4 -32.2910568474
M14 F 0.9 0.5 -32.5434857022
M14 F 0.9 0.6 -32.5984718841
M14 F 0.9 0.7 -32.1543891635
M14 F 0.9 0.8 -32.6335468325
M14 F 0.9 0.9 -32.9196365519
M14 F 0.9 1.0 -32.7789155613
M14 F 1.0 0.1 -32.6645104195
M14 F 1.0 0.2 -32.2209860706
M14 F 1.0 0.3 -32.1002143574
M14 F 1.0 0.4 -33.0719587684
M14 F 1.0 0.5 -32.2854764027
M14 F 1.0 0.6 -32.9705369466
M14 F 1.0 0.7 -32.7122928752
M14 F 1.0 0.8 -32.8230433238
M14 F 1.0 0.9 -32.7387264734
M14 F 1.0 1.0 -33.4698173583
M14 T 0.1 0.1 -32.0501768492
M14 T 0.1 0.2 -31.8172803384
M14 T 0.1 0.3 -31.9915815208
M14 T 0.1 0.4 -32.0008270917
M14 T 0.1 0.5 -32.3585264131
M14 T 0.1 0.6 -32.3032209328
M14 T 0.1 0.7 -32.5532512361
M14 T 0.1 0.8 -32.4029308036
M14 T 0.1 0.9 -32.7835297284
M14 T 0.1 1.0 -32.2990971466
M14 T 0.2 0.1 -31.8524783747
M14 T 0.2 0.2 -31.6699096453
M14 T 0.2 0.3 -31.917296642
M14 T 0.2 0.4 -32.0515000758
M14 T 0.2 0.5 -32.0502843763
M14 T 0.2 0.6 -32.3584324998
M14 T 0.2 0.7 -32.2300693505
M14 T 0.2 0.8 -32.3581347941
M14 T 0.2 0.9 -32.6999174976
M14 T 0.2 1.0 -32.8350959001
M14 T 0.3 0.1 -31.625820546
M14 T 0.3 0.2 -31.4941262396
M14 T 0.3 0.3 -31.7451790203
M14 T 0.3 0.4 -31.7544638604
M14 T 0.3 0.5 -32.0476971259
M14 T 0.3 0.6 -32.2456693747
M14 T 0.3 0.7 -32.4932690364
M14 T 0.3 0.8 -32.5331949323
M14 T 0.3 0.9 -32.8898221052
M14 T 0.3 1.0 -32.8787877018
M14 T 0.4 0.1 -31.7833117902
M14 T 0.4 0.2 -31.7141702563
M14 T 0.4 0.3 -31.6789655264
M14 T 0.4 0.4 -31.7519236625
M14 T 0.4 0.5 -32.2153382839
M14 T 0.4 0.6 -31.7038429122
M14 T 0.4 0.7 -32.4340639913
M14 T 0.4 0.8 -32.7550268306
M14 T 0.4 0.9 -32.5874233474
M14 T 0.4 1.0 -32.7911554262
M14 T 0.5 0.1 -31.9744250313
M14 T 0.5 0.2 -31.6415039368
M14 T 0.5 0.3 -31.8604848519
M14 T 0.5 0.4 -32.0539592628
M14 T 0.5 0.5 -32.0472824898
M14 T 0.5 0.6 -32.251123067
M14 T 0.5 0.7 -32.3252820691
M14 T 0.5 0.8 -32.5026260874
M14 T 0.5 0.9 -32.8147808568
M14 T 0.5 1.0 -32.3430739092
M14 T 0.6 0.1 -31.9352394019
M14 T 0.6 0.2 -31.9821455857
M14 T 0.6 0.3 -31.9840059682
M14 T 0.6 0.4 -32.0995379578
M14 T 0.6 0.5 -32.10190192
M14 T 0.6 0.6 -31.8371818243
M14 T 0.6 0.7 -32.1232609074
M14 T 0.6 0.8 -32.6437890104
M14 T 0.6 0.9 -32.7024432087
M14 T 0.6 1.0 -32.8672681796
M14 T 0.7 0.1 -31.8402826145
M14 T 0.7 0.2 -32.3008351863
M14 T 0.7 0.3 -32.3054542079
M14 T 0.7 0.4 -32.2120771924
M14 T 0.7 0.5 -31.8313631858
M14 T 0.7 0.6 -32.195572742
M14 T 0.7 0.7 -32.5245098576
M14 T 0.7 0.8 -32.4535121037
M14 T 0.7 0.9 -32.7378902949
M14 T 0.7 1.0 -32.7498103033
M14 T 0.8 0.1 -32.4031596091
M14 T 0.8 0.2 -31.9502983973
M14 T 0.8 0.3 -32.0701145951
M14 T 0.8 0.4 -32.544819948
M14 T 0.8 0.5 -32.2394202308
M14 T 0.8 0.6 -32.2520426689
M14 T 0.8 0.7 -32.2261612861
M14 T 0.8 0.8 -32.5951308444
M14 T 0.8 0.9 -32.633952684
M14 T 0.8 1.0 -32.7464391951
M14 T 0.9 0.1 -32.5012141773
M14 T 0.9 0.2 -32.1089702062
M14 T 0.9 0.3 -32.2939033456
M14 T 0.9 0.4 -32.2228989026
M14 T 0.9 0.5 -32.3030837427
M14 T 0.9 0.6 -32.3497051313
M14 T 0.9 0.7 -32.4737073808
M14 T 0.9 0.8 -32.2144796226
M14 T 0.9 0.9 -32.5644137127
M14 T 0.9 1.0 -32.8805752286
M14 T 1.0 0.1 -32.2904442785
M14 T 1.0 0.2 -32.3527127583
M14 T 1.0 0.3 -32.1999705154
M14 T 1.0 0.4 -32.4598116375
M14 T 1.0 0.5 -32.3143658698
M14 T 1.0 0.6 -32.5453924307
M14 T 1.0 0.7 -32.4670833712
M14 T 1.0 0.8 -32.4306038532
M14 T 1.0 0.9 -32.747435206
M14 T 1.0 1.0 -32.5813376262
M15 F 0.1 0.1 -31.2296426802
M15 F 0.1 0.2 -31.0598328039
M15 F 0.1 0.3 -31.077787919
M15 F 0.1 0.4 -31.1169420689
M15 F 0.1 0.5 -31.2179142533
M15 F 0.1 0.6 -31.4532692617
M15 F 0.1 0.7 -31.5020976147
M15 F 0.1 0.8 -31.7061407103
M15 F 0.1 0.9 -31.8576884531
M15 F 0.1 1.0 -32.109998087
M15 F 0.2 0.1 -31.0713090605
M15 F 0.2 0.2 -31.0896925274
M15 F 0.2 0.3 -31.0193753279
M15 F 0.2 0.4 -31.2040037187
M15 F 0.2 0.5 -31.4109685258
M15 F 0.2 0.6 -31.3512639746
M15 F 0.2 0.7 -31.5448071487
M15 F 0.2 0.8 -31.6507970634
M15 F 0.2 0.9 -31.7882621444
M15 F 0.2 1.0 -32.1763723391
M15 F 0.3 0.1 -31.3039398428
M15 F 0.3 0.2 -31.133803277
M15 F 0.3 0.3 -31.1302439262
M15 F 0.3 0.4 -31.25496751
M15 F 0.3 0.5 -31.3522855365
M15 F 0.3 0.6 -31.5807405171
M15 F 0.3 0.7 -31.6762995717
M15 F 0.3 0.8 -31.6361315132
M15 F 0.3 0.9 -32.1676003853
M15 F 0.3 1.0 -31.9152666237
M15 F 0.4 0.1 -31.1636998425
M15 F 0.4 0.2 -31.3210202456
M15 F 0.4 0.3 -31.3474341039
M15 F 0.4 0.4 -31.5198160873
M15 F 0.4 0.5 -31.6057913872
M15 F 0.4 0.6 -31.7328335725
M15 F 0.4 0.7 -31.6883764614
M15 F 0.4 0.8 -31.751519634
M15 F 0.4 0.9 -32.2003468126
M15 F 0.4 1.0 -32.008260092
M15 F 0.5 0.1 -31.2562794892
M15 F 0.5 0.2 -31.3998735466
M15 F 0.5 0.3 -31.4538283983
M15 F 0.5 0.4 -31.6360261076
M15 F 0.5 0.5 -31.6136759062
M15 F 0.5 0.6 -31.7145521569
M15 F 0.5 0.7 -31.8689916169
M15 F 0.5 0.8 -32.1262679425
M15 F 0.5 0.9 -32.063826929
M15 F 0.5 1.0 -32.3100334732
M15 F 0.6 0.1 -31.5523310481
M15 F 0.6 0.2 -31.5642240356
M15 F 0.6 0.3 -31.4861420462
M15 F 0.6 0.4 -31.7342125636
M15 F 0.6 0.5 -31.7892482502
M15 F 0.6 0.6 -31.7374261542
M15 F 0.6 0.7 -32.0125860883
M15 F 0.6 0.8 -32.0840336381
M15 F 0.6 0.9 -32.2651373848
M15 F 0.6 1.0 -32.3303117014
M15 F 0.7 0.1 -31.6403641204
M15 F 0.7 0.2 -31.6790092308
M15 F 0.7 0.3 -31.748184598
M15 F 0.7 0.4 -31.8738828228
M15 F 0.7 0.5 -31.8466735598
M15 F 0.7 0.6 -31.8133551615
M15 F 0.7 0.7 -31.8624017901
M15 F 0.7 0.8 -32.281203884
M15 F 0.7 0.9 -32.209038946
M15 F 0.7 1.0 -32.4805125732
M15 F 0.8 0.1 -32.0049405329
M15 F 0.8 0.2 -31.8198581262
M15 F 0.8 0.3 -31.7691135301
M15 F 0.8 0.4 -31.875365056
M15 F 0.8 0.5 -32.0099054142
M15 F 0.8 0.6 -31.8705213041
M15 F 0.8 0.7 -32.1168370353
M15 F 0.8 0.8 -32.4916738021
M15 F 0.8 0.9 -32.2864479839
M15 F 0.8 1.0 -32.4683786714
M15 F 0.9 0.1 -31.8964790694
M15 F 0.9 0.2 -31.9318689631
M15 F 0.9 0.3 -32.0548569712
M15 F 0.9 0.4 -32.3049247269
M15 F 0.9 0.5 -31.9497518388
M15 F 0.9 0.6 -32.0445979052
M15 F 0.9 0.7 -32.3696369412
M15 F 0.9 0.8 -32.3736486669
M15 F 0.9 0.9 -32.7498687322
M15 F 0.9 1.0 -32.6806693997
M15 F 1.0 0.1 -32.1841351242
M15 F 1.0 0.2 -32.1655418212
M15 F 1.0 0.3 -32.2369731519
M15 F 1.0 0.4 -32.3070299705
M15 F 1.0 0.5 -32.3993941228
M15 F 1.0 0.6 -32.565183567
M15 F 1.0 0.7 -32.6044653293
M15 F 1.0 0.8 -32.5921633691
M15 F 1.0 0.9 -32.7156293476
M15 F 1.0 1.0 -32.6360759122
M15 T 0.1 0.1 -32.4689072665
M15 T 0.1 0.2 -32.4625455569
M15 T 0.1 0.3 -32.4253286766
M15 T 0.1 0.4 -32.8107686852
M15 T 0.1 0.5 -33.0033823221
M15 T 0.1 0.6 -32.8237748687
M15 T 0.1 0.7 -33.1212327702
M15 T 0.1 0.8 -33.3893795728
M15 T 0.1 0.9 -33.3526200185
M15 T 0.1 1.0 -33.6179447476
M15 T 0.2 0.1 -32.2780305564
M15 T 0.2 0.2 -32.1791387149
M15 T 0.2 0.3 -32.5705803456
M15 T 0.2 0.4 -32.4237039286
M15 T 0.2 0.5 -32.4691058821
M15 T 0.2 0.6 -32.8744780844
M15 T 0.2 0.7 -32.8201114191
M15 T 0.2 0.8 -33.0938941302
M15 T 0.2 0.9 -33.1912775052
M15 T 0.2 1.0 -33.5075083755
M15 T 0.3 0.1 -32.0016732692
M15 T 0.3 0.2 -32.0468666283
M15 T 0.3 0.3 -32.3209764781
M15 T 0.3 0.4 -32.7346058265
M15 T 0.3 0.5 -32.6499946309
M15 T 0.3 0.6 -32.7372131822
M15 T 0.3 0.7 -32.9011229993
M15 T 0.3 0.8 -33.1181818605
M15 T 0.3 0.9 -33.1791280067
M15 T 0.3 1.0 -33.2132732529
M15 T 0.4 0.1 -32.0254248529
M15 T 0.4 0.2 -32.1818355045
M15 T 0.4 0.3 -32.2504779427
M15 T 0.4 0.4 -32.5039702544
M15 T 0.4 0.5 -32.644307237
M15 T 0.4 0.6 -33.0808390946
M15 T 0.4 0.7 -33.0496522812
M15 T 0.4 0.8 -33.0107265138
M15 T 0.4 0.9 -33.0597462822
M15 T 0.4 1.0 -33.396722255
M15 T 0.5 0.1 -32.0947279715
M15 T 0.5 0.2 -31.9693249459
M15 T 0.5 0.3 -32.1081046013
M15 T 0.5 0.4 -32.3865803936
M15 T 0.5 0.5 -32.3757660729
M15 T 0.5 0.6 -32.6301223447
M15 T 0.5 0.7 -32.8977958639
M15 T 0.5 0.8 -33.2029834007
M15 T 0.5 0.9 -33.2084249875
M15 T 0.5 1.0 -32.969746583
M15 T 0.6 0.1 -32.1886385517
M15 T 0.6 0.2 -32.1548709492
M15 T 0.6 0.3 -32.140900086
M15 T 0.6 0.4 -32.4220044008
M15 T 0.6 0.5 -32.5218076881
M15 T 0.6 0.6 -32.5953677284
M15 T 0.6 0.7 -32.863538068
M15 T 0.6 0.8 -33.1694808742
M15 T 0.6 0.9 -33.2797258651
M15 T 0.6 1.0 -33.3111958611
M15 T 0.7 0.1 -31.9375770865
M15 T 0.7 0.2 -32.0795643784
M15 T 0.7 0.3 -31.8395599705
M15 T 0.7 0.4 -32.3549526086
M15 T 0.7 0.5 -32.4028115224
M15 T 0.7 0.6 -32.6019955402
M15 T 0.7 0.7 -32.7872800782
M15 T 0.7 0.8 -32.7749766576
M15 T 0.7 0.9 -33.2862936576
M15 T 0.7 1.0 -33.2894739621
M15 T 0.8 0.1 -32.3594810114
M15 T 0.8 0.2 -32.3960678621
M15 T 0.8 0.3 -32.1630533894
M15 T 0.8 0.4 -32.3586415435
M15 T 0.8 0.5 -32.4159443102
M15 T 0.8 0.6 -32.344402345
M15 T 0.8 0.7 -32.7816628494
M15 T 0.8 0.8 -32.8042843444
M15 T 0.8 0.9 -32.9523814923
M15 T 0.8 1.0 -33.1547415281
M15 T 0.9 0.1 -32.5375966194
M15 T 0.9 0.2 -32.2719532451
M15 T 0.9 0.3 -32.4564574701
M15 T 0.9 0.4 -32.482866407
M15 T 0.9 0.5 -32.5268672278
M15 T 0.9 0.6 -32.3919856229
M15 T 0.9 0.7 -32.8543178361
M15 T 0.9 0.8 -32.6641741772
M15 T 0.9 0.9 -33.1454098803
M15 T 0.9 1.0 -33.3458441732
M15 T 1.0 0.1 -31.8642799812
M15 T 1.0 0.2 -32.1749638001
M15 T 1.0 0.3 -32.4825228597
M15 T 1.0 0.4 -32.5707082408
M15 T 1.0 0.5 -32.8891375931
M15 T 1.0 0.6 -32.825374593
M15 T 1.0 0.7 -32.8264949256
M15 T 1.0 0.8 -32.9102649901
M15 T 1.0 0.9 -33.1203201189
M15 T 1.0 1.0 -33.2110415312
M16 F 0.1 0.1 -31.429529672
M16 F 0.1 0.2 -31.3798233202
M16 F 0.1 0.3 -31.4780590757
M16 F 0.1 0.4 -31.6007297934
M16 F 0.1 0.5 -31.7352900278
M16 F 0.1 0.6 -31.6823206608
M16 F 0.1 0.7 -31.8496542058
M16 F 0.1 0.8 -31.9931600224
M16 F 0.1 0.9 -32.1711637027
M16 F 0.1 1.0 -32.2899161821
M16 F 0.2 0.1 -31.4183221548
M16 F 0.2 0.2 -31.5117019775
M16 F 0.2 0.3 -31.4877948111
M16 F 0.2 0.4 -31.590481685
M16 F 0.2 0.5 -31.7196087559
M16 F 0.2 0.6 -31.7918726645
M16 F 0.2 0.7 -31.8743739926
M16 F 0.2 0.8 -32.0270603897
M16 F 0.2 0.9 -32.1580952872
M16 F 0.2 1.0 -32.5157522194
M16 F 0.3 0.1 -31.3881478108
M16 F 0.3 0.2 -31.5090464459
M16 F 0.3 0.3 -31.690649201
M16 F 0.3 0.4 -31.7709313492
M16 F 0.3 0.5 -31.836109474
M16 F 0.3 0.6 -32.1253592708
M16 F 0.3 0.7 -32.1301774124
M16 F 0.3 0.8 -32.1902852776
M16 F 0.3 0.9 -32.5935550729
M16 F 0.3 1.0 -32.5162659312
M16 F 0.4 0.1 -31.563910118
M16 F 0.4 0.2 -31.6443282311
M16 F 0.4 0.3 -31.7360058726
M16 F 0.4 0.4 -31.8582540496
M16 F 0.4 0.5 -32.0014359622
M16 F 0.4 0.6 -32.0024741731
M16 F 0.4 0.7 -32.1307983576
M16 F 0.4 0.8 -32.3000185595
M16 F 0.4 0.9 -32.4308467696
M16 F 0.4 1.0 -32.614456228
M16 F 0.5 0.1 -31.8652645754
M16 F 0.5 0.2 -31.7619932292
M16 F 0.5 0.3 -31.9723911867
M16 F 0.5 0.4 -32.0035932333
M16 F 0.5 0.5 -32.0173021498
M16 F 0.5 0.6 -32.1436199533
M16 F 0.5 0.7 -32.328350893
M16 F 0.5 0.8 -32.4115388141
M16 F 0.5 0.9 -32.4995630274
M16 F 0.5 1.0 -32.7306179743
M16 F 0.6 0.1 -31.9688604499
M16 F 0.6 0.2 -31.975264265
M16 F 0.6 0.3 -32.0650940187
M16 F 0.6 0.4 -32.1355555684
M16 F 0.6 0.5 -32.1036303782
M16 F 0.6 0.6 -32.4162690305
M16 F 0.6 0.7 -32.3014881513
M16 F 0.6 0.8 -32.3524083242
M16 F 0.6 0.9 -32.4186059675
M16 F 0.6 1.0 -32.7367986113
M16 F 0.7 0.1 -32.0290799378
M16 F 0.7 0.2 -32.1202817572
M16 F 0.7 0.3 -32.1946749586
M16 F 0.7 0.4 -32.3337926957
M16 F 0.7 0.5 -32.4558494352
M16 F 0.7 0.6 -32.5087813193
M16 F 0.7 0.7 -32.4523332565
M16 F 0.7 0.8 -32.3624330635
M16 F 0.7 0.9 -32.6596162767
M16 F 0.7 1.0 -32.6394971396
M16 F 0.8 0.1 -32.2026881565
M16 F 0.8 0.2 -32.4418345517
M16 F 0.8 0.3 -32.5407387531
M16 F 0.8 0.4 -32.5324204351
M16 F 0.8 0.5 -32.4751554699
M16 F 0.8 0.6 -32.4528956686
M16 F 0.8 0.7 -32.7204317515
M16 F 0.8 0.8 -32.7956651424
M16 F 0.8 0.9 -32.7672918053
M16 F 0.8 1.0 -32.7404650212
M16 F 0.9 0.1 -32.4379992471
M16 F 0.9 0.2 -32.472216844
M16 F 0.9 0.3 -32.6866291123
M16 F 0.9 0.4 -32.5079188114
M16 F 0.9 0.5 -32.7250425961
M16 F 0.9 0.6 -32.6013629892
M16 F 0.9 0.7 -32.5307903552
M16 F 0.9 0.8 -32.7147863482
M16 F 0.9 0.9 -33.0133196067
M16 F 0.9 1.0 -32.7023657786
M16 F 1.0 0.1 -32.5952791204
M16 F 1.0 0.2 -32.7734587278
M16 F 1.0 0.3 -32.3849781357
M16 F 1.0 0.4 -32.6508829379
M16 F 1.0 0.5 -32.7937632726
M16 F 1.0 0.6 -32.7243841024
M16 F 1.0 0.7 -32.9990950752
M16 F 1.0 0.8 -32.818413336
M16 F 1.0 0.9 -32.8448812316
M16 F 1.0 1.0 -33.3842573106
M16 T 0.1 0.1 -33.4035295961
M16 T 0.1 0.2 -33.5824683089
M16 T 0.1 0.3 -33.2347039259
M16 T 0.1 0.4 -32.9511236684
M16 T 0.1 0.5 -33.3222968948
M16 T 0.1 0.6 -33.8978666278
M16 T 0.1 0.7 -33.8231501867
M16 T 0.1 0.8 -33.8275659459
M16 T 0.1 0.9 -33.8767813633
M16 T 0.1 1.0 -33.8395205555
M16 T 0.2 0.1 -33.1758672932
M16 T 0.2 0.2 -32.8679131468
M16 T 0.2 0.3 -33.462671626
M16 T 0.2 0.4 -33.2468650223
M16 T 0.2 0.5 -33.3498136526
M16 T 0.2 0.6 -33.4320913979
M16 T 0.2 0.7 -33.555880178
M16 T 0.2 0.8 -33.8842265395
M16 T 0.2 0.9 -33.8135603816
M16 T 0.2 1.0 -34.0020541872
M16 T 0.3 0.1 -32.838278712
M16 T 0.3 0.2 -33.1340331332
M16 T 0.3 0.3 -33.3041860115
M16 T 0.3 0.4 -33.4930564528
M16 T 0.3 0.5 -33.4867206248
M16 T 0.3 0.6 -33.8432078584
M16 T 0.3 0.7 -33.6742929864
M16 T 0.3 0.8 -33.6668597485
M16 T 0.3 0.9 -34.0711960993
M16 T 0.3 1.0 -33.7547268838
M16 T 0.4 0.1 -32.8097650942
M16 T 0.4 0.2 -32.9523108166
M16 T 0.4 0.3 -33.0590430544
M16 T 0.4 0.4 -33.1589447318
M16 T 0.4 0.5 -33.2997566592
M16 T 0.4 0.6 -33.3928350039
M16 T 0.4 0.7 -33.7503260487
M16 T 0.4 0.8 -33.5565405377
M16 T 0.4 0.9 -34.1329811272
M16 T 0.4 1.0 -33.767053785
M16 T 0.5 0.1 -32.8169219285
M16 T 0.5 0.2 -33.0043019293
M16 T 0.5 0.3 -33.2267541457
M16 T 0.5 0.4 -33.4410968739
M16 T 0.5 0.5 -33.4883090975
M16 T 0.5 0.6 -33.7730539153
M16 T 0.5 0.7 -33.7626384941
M16 T 0.5 0.8 -33.761944197
M16 T 0.5 0.9 -34.1213590613
M16 T 0.5 1.0 -34.1694532763
M16 T 0.6 0.1 -32.5067091475
M16 T 0.6 0.2 -33.1825885506
M16 T 0.6 0.3 -33.0819454771
M16 T 0.6 0.4 -33.231193684
M16 T 0.6 0.5 -33.4262968169
M16 T 0.6 0.6 -33.4995517839
M16 T 0.6 0.7 -33.7642503589
M16 T 0.6 0.8 -34.0212898226
M16 T 0.6 0.9 -33.6456807884
M16 T 0.6 1.0 -33.8481653683
M16 T 0.7 0.1 -32.8316008799
M16 T 0.7 0.2 -32.8887464475
M16 T 0.7 0.3 -33.1669787804
M16 T 0.7 0.4 -33.2127341999
M16 T 0.7 0.5 -33.2533935099
M16 T 0.7 0.6 -33.420170763
M16 T 0.7 0.7 -33.7416637692
M16 T 0.7 0.8 -33.8555389493
M16 T 0.7 0.9 -33.9411907425
M16 T 0.7 1.0 -34.1487226782
M16 T 0.8 0.1 -32.7309312819
M16 T 0.8 0.2 -32.8244288096
M16 T 0.8 0.3 -33.239436006
M16 T 0.8 0.4 -33.4549515972
M16 T 0.8 0.5 -33.7490990977
M16 T 0.8 0.6 -33.3683646285
M16 T 0.8 0.7 -33.7749366401
M16 T 0.8 0.8 -34.0988574719
M16 T 0.8 0.9 -33.9275165819
M16 T 0.8 1.0 -34.0462421313
M16 T 0.9 0.1 -32.7860703113
M16 T 0.9 0.2 -33.0098515748
M16 T 0.9 0.3 -32.9858292679
M16 T 0.9 0.4 -33.395050068
M16 T 0.9 0.5 -33.5448653198
M16 T 0.9 0.6 -33.7692381276
M16 T 0.9 0.7 -33.7289873149
M16 T 0.9 0.8 -33.8956598344
M16 T 0.9 0.9 -33.8985930148
M16 T 0.9 1.0 -33.9472385912
M16 T 1.0 0.1 -32.9614574515
M16 T 1.0 0.2 -32.800460161
M16 T 1.0 0.3 -33.2517178957
M16 T 1.0 0.4 -33.5810613097
M16 T 1.0 0.5 -33.5058441467
M16 T 1.0 0.6 -33.96874013
M16 T 1.0 0.7 -34.0557206686
M16 T 1.0 0.8 -33.9261555565
M16 T 1.0 0.9 -33.9549350698
M16 T 1.0 1.0 -34.0773155421
M17 F 0.1 0.1 -31.741785238
M17 F 0.1 0.2 -31.6783376171
M17 F 0.1 0.3 -31.6843693325
M17 F 0.1 0.4 -31.8541930979
M17 F 0.1 0.5 -31.9091032036
M17 F 0.1 0.6 -32.0595041413
M17 F 0.1 0.7 -32.1677199461
M17 F 0.1 0.8 -32.2769359362
M17 F 0.1 0.9 -32.4586745842
M17 F 0.1 1.0 -32.7080473229
M17 F 0.2 0.1 -31.5941349675
M17 F 0.2 0.2 -31.7974596301
M17 F 0.2 0.3 -31.7701112713
M17 F 0.2 0.4 -31.8106171027
M17 F 0.2 0.5 -31.8660559315
M17 F 0.2 0.6 -32.1924227486
M17 F 0.2 0.7 -32.3915776032
M17 F 0.2 0.8 -32.4304041808
M17 F 0.2 0.9 -32.3879612573
M17 F 0.2 1.0 -32.6668880721
M17 F 0.3 0.1 -31.8243193509
M17 F 0.3 0.2 -31.7493109661
M17 F 0.3 0.3 -31.8396222922
M17 F 0.3 0.4 -32.0486172596
M17 F 0.3 0.5 -31.9660326573
M17 F 0.3 0.6 -32.1015600469
M17 F 0.3 0.7 -32.2591792198
M17 F 0.3 0.8 -32.4960896033
M17 F 0.3 0.9 -32.4282772208
M17 F 0.3 1.0 -32.8825121889
M17 F 0.4 0.1 -31.9079201825
M17 F 0.4 0.2 -31.8060796752
M17 F 0.4 0.3 -31.9087462718
M17 F 0.4 0.4 -32.0735547496
M17 F 0.4 0.5 -32.3231945099
M17 F 0.4 0.6 -32.4252899535
M17 F 0.4 0.7 -32.3495926574
M17 F 0.4 0.8 -32.3171170045
M17 F 0.4 0.9 -32.6628659166
M17 F 0.4 1.0 -32.7982017486
M17 F 0.5 0.1 -32.0810769255
M17 F 0.5 0.2 -32.1804069023
M17 F 0.5 0.3 -32.1767031537
M17 F 0.5 0.4 -32.2794594326
M17 F 0.5 0.5 -32.3720357081
M17 F 0.5 0.6 -32.4888031429
M17 F 0.5 0.7 -32.7038496226
M17 F 0.5 0.8 -32.547384629
M17 F 0.5 0.9 -32.5911886281
M17 F 0.5 1.0 -33.2125655445
M17 F 0.6 0.1 -32.3051900013
M17 F 0.6 0.2 -32.1288079355
M17 F 0.6 0.3 -32.2430083488
M17 F 0.6 0.4 -32.366474284
M17 F 0.6 0.5 -32.522745705
M17 F 0.6 0.6 -32.3898682998
M17 F 0.6 0.7 -32.6154292304
M17 F 0.6 0.8 -33.0422140747
M17 F 0.6 0.9 -32.7951725853
M17 F 0.6 1.0 -32.9739154798
M17 F 0.7 0.1 -32.3400810969
M17 F 0.7 0.2 -32.3355378558
M17 F 0.7 0.3 -32.4625745746
M17 F 0.7 0.4 -32.511817055
M17 F 0.7 0.5 -32.5495495856
M17 F 0.7 0.6 -32.6080496318
M17 F 0.7 0.7 -32.6585139194
M17 F 0.7 0.8 -32.8721797711
M17 F 0.7 0.9 -32.8299056005
M17 F 0.7 1.0 -33.3166175668
M17 F 0.8 0.1 -32.4821080889
M17 F 0.8 0.2 -32.8313822279
M17 F 0.8 0.3 -32.4150131839
M17 F 0.8 0.4 -32.703749305
M17 F 0.8 0.5 -32.9685296707
M17 F 0.8 0.6 -32.7744983059
M17 F 0.8 0.7 -32.8865450313
M17 F 0.8 0.8 -32.7785828119
M17 F 0.8 0.9 -33.1763249679
M17 F 0.8 1.0 -33.1149018076
M17 F 0.9 0.1 -32.6455855316
M17 F 0.9 0.2 -32.9043876324
M17 F 0.9 0.3 -32.70156353
M17 F 0.9 0.4 -32.8764149192
M17 F 0.9 0.5 -32.7704901907
M17 F 0.9 0.6 -32.9771089756
M17 F 0.9 0.7 -32.9510360418
M17 F 0.9 0.8 -32.6600105792
M17 F 0.9 0.9 -33.1039645088
M17 F 0.9 1.0 -33.0433643751
M17 F 1.0 0.1 -32.8511480415
M17 F 1.0 0.2 -32.7268469082
M17 F 1.0 0.3 -33.0377453576
M17 F 1.0 0.4 -32.8796863599
M17 F 1.0 0.5 -33.1516821
M17 F 1.0 0.6 -33.0406961507
M17 F 1.0 0.7 -33.5172335963
M17 F 1.0 0.8 -33.4327507936
M17 F 1.0 0.9 -33.2252404026
M17 F 1.0 1.0 -33.3405440505
M17 T 0.1 0.1 -33.8298023115
M17 T 0.1 0.2 -33.6356037626
M17 T 0.1 0.3 -33.6518906825
M17 T 0.1 0.4 -33.8850659291
M17 T 0.1 0.5 -34.3293261336
M17 T 0.1 0.6 -34.83324358
M17 T 0.1 0.7 -34.5490423422
M17 T 0.1 0.8 -34.5925182826
M17 T 0.1 0.9 -35.010760492
M17 T 0.1 1.0 -34.8422457809
M17 T 0.2 0.1 -33.3788405589
M17 T 0.2 0.2 -33.4628527848
M17 T 0.2 0.3 -33.6280032652
M17 T 0.2 0.4 -33.7567749038
M17 T 0.2 0.5 -34.6283481743
M17 T 0.2 0.6 -34.403818008
M17 T 0.2 0.7 -34.448399122
M17 T 0.2 0.8 -34.3912487774
M17 T 0.2 0.9 -34.6108384091
M17 T 0.2 1.0 -34.9248279013
M17 T 0.3 0.1 -33.251745451
M17 T 0.3 0.2 -33.2967283722
M17 T 0.3 0.3 -33.8705927362
M17 T 0.3 0.4 -34.4179863491
M17 T 0.3 0.5 -34.4413812469
M17 T 0.3 0.6 -34.4012146321
M17 T 0.3 0.7 -34.3050017142
M17 T 0.3 0.8 -34.7772103623
M17 T 0.3 0.9 -34.9502007438
M17 T 0.3 1.0 -34.6226542137
M17 T 0.4 0.1 -33.0799115887
M17 T 0.4 0.2 -33.4613469707
M17 T 0.4 0.3 -33.7972979935
M17 T 0.4 0.4 -33.9275802216
M17 T 0.4 0.5 -33.9628989274
M17 T 0.4 0.6 -34.3200897424
M17 T 0.4 0.7 -34.6029342463
M17 T 0.4 0.8 -34.7911620814
M17 T 0.4 0.9 -34.9578238299
M17 T 0.4 1.0 -34.2276421719
M17 T 0.5 0.1 -33.1848638223
M17 T 0.5 0.2 -33.4833882279
M17 T 0.5 0.3 -33.6377322796
M17 T 0.5 0.4 -33.8097790549
M17 T 0.5 0.5 -34.1587698715
M17 T 0.5 0.6 -33.8146998781
M17 T 0.5 0.7 -34.8555024322
M17 T 0.5 0.8 -34.9795460565
M17 T 0.5 0.9 -34.7757518469
M17 T 0.5 1.0 -35.051564444
M17 T 0.6 0.1 -33.1704601635
M17 T 0.6 0.2 -33.4481525913
M17 T 0.6 0.3 -33.7199546282
M17 T 0.6 0.4 -34.0696794737
M17 T 0.6 0.5 -34.0550310246
M17 T 0.6 0.6 -34.5344645807
M17 T 0.6 0.7 -34.7360637111
M17 T 0.6 0.8 -34.4609754595
M17 T 0.6 0.9 -35.1535904652
M17 T 0.6 1.0 -35.0460561724
M17 T 0.7 0.1 -33.1705730811
M17 T 0.7 0.2 -33.5988525749
M17 T 0.7 0.3 -33.7566093983
M17 T 0.7 0.4 -34.0634479999
M17 T 0.7 0.5 -34.0216239348
M17 T 0.7 0.6 -34.3298232066
M17 T 0.7 0.7 -34.641800942
M17 T 0.7 0.8 -34.9704678502
M17 T 0.7 0.9 -34.3548948172
M17 T 0.7 1.0 -35.1292663854
M17 T 0.8 0.1 -33.1394242541
M17 T 0.8 0.2 -33.4772297004
M17 T 0.8 0.3 -33.893777547
M17 T 0.8 0.4 -33.8775747238
M17 T 0.8 0.5 -34.1855608844
M17 T 0.8 0.6 -34.2811472843
M17 T 0.8 0.7 -34.3939803752
M17 T 0.8 0.8 -34.6468015019
M17 T 0.8 0.9 -35.210010908
M17 T 0.8 1.0 -35.1735250923
M17 T 0.9 0.1 -33.2663858585
M17 T 0.9 0.2 -33.2511552154
M17 T 0.9 0.3 -33.5697475892
M17 T 0.9 0.4 -33.8956397467
M17 T 0.9 0.5 -34.2957911605
M17 T 0.9 0.6 -34.1705914177
M17 T 0.9 0.7 -34.3505299236
M17 T 0.9 0.8 -34.4677054497
M17 T 0.9 0.9 -34.8655970761
M17 T 0.9 1.0 -35.062251667
M17 T 1.0 0.1 -33.1135030785
M17 T 1.0 0.2 -33.4202513279
M17 T 1.0 0.3 -33.4898848869
M17 T 1.0 0.4 -33.9210882224
M17 T 1.0 0.5 -34.3267772489
M17 T 1.0 0.6 -34.3225927443
M17 T 1.0 0.7 -34.3265311404
M17 T 1.0 0.8 -34.3320788384
M17 T 1.0 0.9 -34.5698350565
M17 T 1.0 1.0 -35.0141578804
M18 F 0.1 0.1 -33.4837845536
M18 F 0.1 0.2 -33.2141424667
M18 F 0.1 0.3 -33.2715209996
M18 F 0.1 0.4 -33.3357439523
M18 F 0.1 0.5 -33.2943161867
M18 F 0.1 0.6 -33.5398081274
M18 F 0.1 0.7 -33.7801145677
M18 F 0.1 0.8 -33.9841498617
M18 F 0.1 0.9 -33.9005096804
M18 F 0.1 1.0 -33.910835362
M18 F 0.2 0.1 -33.1233655743
M18 F 0.2 0.2 -33.1677351623
M18 F 0.2 0.3 -33.3177188421
M18 F 0.2 0.4 -33.4389894762
M18 F 0.2 0.5 -33.5653612655
M18 F 0.2 0.6 -33.7397189421
M18 F 0.2 0.7 -33.573232757
M18 F 0.2 0.8 -33.7934220762
M18 F 0.2 0.9 -34.2828266089
M18 F 0.2 1.0 -34.3581089473
M18 F 0.3 0.1 -33.2071307663
M18 F 0.3 0.2 -33.2869835997
M18 F 0.3 0.3 -33.5315101257
M18 F 0.3 0.4 -33.6610010338
M18 F 0.3 0.5 -33.7083649638
M18 F 0.3 0.6 -33.8221923856
M18 F 0.3 0.7 -34.1751572892
M18 F 0.3 0.8 -34.0681431689
M18 F 0.3 0.9 -34.333859312
M18 F 0.3 1.0 -34.1947451768
M18 F 0.4 0.1 -33.3307493033
M18 F 0.4 0.2 -33.5895383237
M18 F 0.4 0.3 -33.5046053732
M18 F 0.4 0.4 -33.4362117145
M18 F 0.4 0.5 -33.7620326652
M18 F 0.4 0.6 -33.8910001374
M18 F 0.4 0.7 -34.0306603251
M18 F 0.4 0.8 -34.139662403
M18 F 0.4 0.9 -34.7525261883
M18 F 0.4 1.0 -34.3044710325
M18 F 0.5 0.1 -33.5382826411
M18 F 0.5 0.2 -33.809603854
M18 F 0.5 0.3 -33.7829977507
M18 F 0.5 0.4 -33.7327919255
M18 F 0.5 0.5 -33.8589021329
M18 F 0.5 0.6 -33.9134552079
M18 F 0.5 0.7 -34.5259254134
M18 F 0.5 0.8 -34.4002236545
M18 F 0.5 0.9 -34.5526031536
M18 F 0.5 1.0 -34.8408576467
M18 F 0.6 0.1 -33.6353152936
M18 F 0.6 0.2 -33.7586522027
M18 F 0.6 0.3 -34.0405556976
M18 F 0.6 0.4 -33.817949675
M18 F 0.6 0.5 -34.0144123478
M18 F 0.6 0.6 -34.1607964882
M18 F 0.6 0.7 -34.3917686342
M18 F 0.6 0.8 -34.3452953678
M18 F 0.6 0.9 -34.8473299468
M18 F 0.6 1.0 -34.1866872487
M18 F 0.7 0.1 -33.8660198641
M18 F 0.7 0.2 -33.8362594045
M18 F 0.7 0.3 -34.1057009429
M18 F 0.7 0.4 -34.127278235
M18 F 0.7 0.5 -34.2241240185
M18 F 0.7 0.6 -33.917362124
M18 F 0.7 0.7 -34.6200110603
M18 F 0.7 0.8 -34.5881308071
M18 F 0.7 0.9 -34.6782115662
M18 F 0.7 1.0 -34.9602963865
M18 F 0.8 0.1 -33.8943976713
M18 F 0.8 0.2 -33.85750445
M18 F 0.8 0.3 -34.1322073268
M18 F 0.8 0.4 -34.0496632621
M18 F 0.8 0.5 -34.4463692702
M18 F 0.8 0.6 -34.4355535044
M18 F 0.8 0.7 -34.7042896384
M18 F 0.8 0.8 -34.683303494
M18 F 0.8 0.9 -34.6642794315
M18 F 0.8 1.0 -34.7639446771
M18 F 0.9 0.1 -34.1247962394
M18 F 0.9 0.2 -33.9734858186
M18 F 0.9 0.3 -34.5440662053
M18 F 0.9 0.4 -34.6763637038
M18 F 0.9 0.5 -34.4897422278
M18 F 0.9 0.6 -34.5967166681
M18 F 0.9 0.7 -34.9078139139
M18 F 0.9 0.8 -34.6558763929
M18 F 0.9 0.9 -34.919318507
M18 F 0.9 1.0 -34.5233752177
M18 F 1.0 0.1 -34.1921723911
M18 F 1.0 0.2 -34.204356419
M18 F 1.0 0.3 -34.7645086527
M18 F 1.0 0.4 -34.3173596161
M18 F 1.0 0.5 -34.4572041627
M18 F 1.0 0.6 -34.4536442965
M18 F 1.0 0.7 -34.6665914528
M18 F 1.0 0.8 -35.0518683596
M18 F 1.0 0.9 -35.0522909364
M18 F 1.0 1.0 -34.9634492424
M18 T 0.1 0.1 -35.3920230462
M18 T 0.1 0.2 -35.2291795494
M18 T 0.1 0.3 -34.9597949417
M18 T 0.1 0.4 -35.2652695676
M18 T 0.1 0.5 -35.7088470728
M18 T 0.1 0.6 -35.9482200894
M18 T 0.1 0.7 -35.9694865238
M18 T 0.1 0.8 -36.1436460795
M18 T 0.1 0.9 -36.1962892699
M18 T 0.1 1.0 -36.3351843605
M18 T 0.2 0.1 -34.6143922414
M18 T 0.2 0.2 -33.968426668
M18 T 0.2 0.3 -34.3173715957
M18 T 0.2 0.4 -35.3169794912
M18 T 0.2 0.5 -35.804263242
M18 T 0.2 0.6 -35.9484559055
M18 T 0.2 0.7 -36.0477425731
M18 T 0.2 0.8 -36.3717877247
M18 T 0.2 0.9 -36.2498495532
M18 T 0.2 1.0 -36.2074485581
M18 T 0.3 0.1 -34.5381197764
M18 T 0.3 0.2 -34.5161820947
M18 T 0.3 0.3 -35.1504194914
M18 T 0.3 0.4 -35.6194573703
M18 T 0.3 0.5 -35.8092757008
M18 T 0.3 0.6 -36.0947166437
M18 T 0.3 0.7 -36.2044771751
M18 T 0.3 0.8 -36.3170090848
M18 T 0.3 0.9 -36.4175082975
M18 T 0.3 1.0 -36.1468724071
M18 T 0.4 0.1 -34.4983859802
M18 T 0.4 0.2 -34.7786711237
M18 T 0.4 0.3 -35.2289457302
M18 T 0.4 0.4 -35.5693939502
M18 T 0.4 0.5 -35.8262656668
M18 T 0.4 0.6 -35.9809026928
M18 T 0.4 0.7 -36.3735912129
M18 T 0.4 0.8 -36.1204346269
M18 T 0.4 0.9 -36.3870516482
M18 T 0.4 1.0 -36.5158023704
M18 T 0.5 0.1 -34.6083483025
M18 T 0.5 0.2 -34.9630709979
M18 T 0.5 0.3 -35.1570964356
M18 T 0.5 0.4 -35.5155424804
M18 T 0.5 0.5 -35.5830335723
M18 T 0.5 0.6 -35.8002029355
M18 T 0.5 0.7 -36.0141306168
M18 T 0.5 0.8 -36.1382480148
M18 T 0.5 0.9 -36.3073036678
M18 T 0.5 1.0 -36.1895702365
M18 T 0.6 0.1 -34.4830463632
M18 T 0.6 0.2 -34.6578450677
M18 T 0.6 0.3 -35.3501652769
M18 T 0.6 0.4 -35.3262450209
M18 T 0.6 0.5 -35.463635523
M18 T 0.6 0.6 -35.6697900419
M18 T 0.6 0.7 -36.0850242542
M18 T 0.6 0.8 -36.0880064184
M18 T 0.6 0.9 -36.2594686816
M18 T 0.6 1.0 -36.6905138028
M18 T 0.7 0.1 -34.6114327169
M18 T 0.7 0.2 -34.716602561
M18 T 0.7 0.3 -35.2471881928
M18 T 0.7 0.4 -35.2639762942
M18 T 0.7 0.5 -35.427138739
M18 T 0.7 0.6 -35.4067019409
M18 T 0.7 0.7 -35.8678645277
M18 T 0.7 0.8 -35.9127989764
M18 T 0.7 0.9 -36.1815055676
M18 T 0.7 1.0 -36.4794301762
M18 T 0.8 0.1 -34.8702194811
M18 T 0.8 0.2 -34.8411603796
M18 T 0.8 0.3 -35.2281978808
M18 T 0.8 0.4 -35.3773540805
M18 T 0.8 0.5 -35.1973817798
M18 T 0.8 0.6 -35.5572449771
M18 T 0.8 0.7 -35.5735969123
M18 T 0.8 0.8 -35.8171024146
M18 T 0.8 0.9 -36.138436849
M18 T 0.8 1.0 -36.3496253177
M18 T 0.9 0.1 -34.820641688
M18 T 0.9 0.2 -35.1523587563
M18 T 0.9 0.3 -35.3135999658
M18 T 0.9 0.4 -35.3659855143
M18 T 0.9 0.5 -35.4366274584
M18 T 0.9 0.6 -35.5728847574
M18 T 0.9 0.7 -35.5684308973
M18 T 0.9 0.8 -35.7968311677
M18 T 0.9 0.9 -35.7893044953
M18 T 0.9 1.0 -36.2452628203
M18 T 1.0 0.1 -35.1430808926
M18 T 1.0 0.2 -35.2930047551
M18 T 1.0 0.3 -35.0380537122
M18 T 1.0 0.4 -35.3522507157
M18 T 1.0 0.5 -35.2490062178
M18 T 1.0 0.6 -35.6431386569
M18 T 1.0 0.7 -35.3130785303
M18 T 1.0 0.8 -35.6782879574
M18 T 1.0 0.9 -35.9917065907
M18 T 1.0 1.0 -36.0146202944


==> anc/startrack_O1+GW170104_means.dat <==
M10  T 0.1 0.1 17.3901082008
M10  T 0.1 0.2 17.3901082008
M10  T 0.1 0.3 17.3901082008
M10  T 0.1 0.4 17.3901082008
M10  T 0.1 0.5 17.3901082008
M10  T 0.1 0.6 17.3901082008
M10  T 0.1 0.7 17.3901082008
M10  T 0.1 0.8 17.3901082008
M10  T 0.1 0.9 17.3901082008
M10  T 0.1 1.0 17.3901082008
M10  T 0.2 0.1 17.3901082008
M10  T 0.2 0.2 17.3901082008
M10  T 0.2 0.3 17.3901082008
M10  T 0.2 0.4 17.3901082008
M10  T 0.2 0.5 17.3901082008
M10  T 0.2 0.6 17.3901082008
M10  T 0.2 0.7 17.3901082008
M10  T 0.2 0.8 17.3901082008
M10  T 0.2 0.9 17.3901082008
M10  T 0.2 1.0 17.3901082008
M10  T 0.3 0.1 17.3901082008
M10  T 0.3 0.2 17.3901082008
M10  T 0.3 0.3 17.3901082008
M10  T 0.3 0.4 17.3901082008
M10  T 0.3 0.5 17.3901082008
M10  T 0.3 0.6 17.3901082008
M10  T 0.3 0.7 17.3901082008
M10  T 0.3 0.8 17.3901082008
M10  T 0.3 0.9 17.3901082008
M10  T 0.3 1.0 17.3901082008
M10  T 0.4 0.1 17.3901082008
M10  T 0.4 0.2 17.3901082008
M10  T 0.4 0.3 17.3901082008
M10  T 0.4 0.4 17.3901082008
M10  T 0.4 0.5 17.3901082008
M10  T 0.4 0.6 17.3901082008
M10  T 0.4 0.7 17.3901082008
M10  T 0.4 0.8 17.3901082008
M10  T 0.4 0.9 17.3901082008
M10  T 0.4 1.0 17.3901082008
M10  T 0.5 0.1 17.3901082008
M10  T 0.5 0.2 17.3901082008
M10  T 0.5 0.3 17.3901082008
M10  T 0.5 0.4 17.3901082008
M10  T 0.5 0.5 17.3901082008
M10  T 0.5 0.6 17.3901082008
M10  T 0.5 0.7 17.3901082008
M10  T 0.5 0.8 17.3901082008
M10  T 0.5 0.9 17.3901082008
M10  T 0.5 1.0 17.3901082008
M10  T 0.6 0.1 17.3901082008
M10  T 0.6 0.2 17.3901082008
M10  T 0.6 0.3 17.3901082008
M10  T 0.6 0.4 17.3901082008
M10  T 0.6 0.5 17.3901082008
M10  T 0.6 0.6 17.3901082008
M10  T 0.6 0.7 17.3901082008
M10  T 0.6 0.8 17.3901082008
M10  T 0.6 0.9 17.3901082008
M10  T 0.6 1.0 17.3901082008
M10  T 0.7 0.1 17.3901082008
M10  T 0.7 0.2 17.3901082008
M10  T 0.7 0.3 17.3901082008
M10  T 0.7 0.4 17.3901082008
M10  T 0.7 0.5 17.3901082008
M10  T 0.7 0.6 17.3901082008
M10  T 0.7 0.7 17.3901082008
M10  T 0.7 0.8 17.3901082008
M10  T 0.7 0.9 17.3901082008
M10  T 0.7 1.0 17.3901082008
M10  T 0.8 0.1 17.3901082008
M10  T 0.8 0.2 17.3901082008
M10  T 0.8 0.3 17.3901082008
M10  T 0.8 0.4 17.3901082008
M10  T 0.8 0.5 17.3901082008
M10  T 0.8 0.6 17.3901082008
M10  T 0.8 0.7 17.3901082008
M10  T 0.8 0.8 17.3901082008
M10  T 0.8 0.9 17.3901082008
M10  T 0.8 1.0 17.3901082008
M10  T 0.9 0.1 17.3901082008
M10  T 0.9 0.2 17.3901082008
M10  T 0.9 0.3 17.3901082008
M10  T 0.9 0.4 17.3901082008
M10  T 0.9 0.5 17.3901082008
M10  T 0.9 0.6 17.3901082008
M10  T 0.9 0.7 17.3901082008
M10  T 0.9 0.8 17.3901082008
M10  T 0.9 0.9 17.3901082008
M10  T 0.9 1.0 17.3901082008
M10  T 1.0 0.1 17.3901082008
M10  T 1.0 0.2 17.3901082008
M10  T 1.0 0.3 17.3901082008
M10  T 1.0 0.4 17.3901082008
M10  T 1.0 0.5 17.3901082008
M10  T 1.0 0.6 17.3901082008
M10  T 1.0 0.7 17.3901082008
M10  T 1.0 0.8 17.3901082008
M10  T 1.0 0.9 17.3901082008
M10  T 1.0 1.0 17.3901082008
M10  F 0.1 0.1 17.3901082008
M10  F 0.1 0.2 17.3901082008
M10  F 0.1 0.3 17.3901082008
M10  F 0.1 0.4 17.3901082008
M10  F 0.1 0.5 17.3901082008
M10  F 0.1 0.6 17.3901082008
M10  F 0.1 0.7 17.3901082008
M10  F 0.1 0.8 17.3901082008
M10  F 0.1 0.9 17.3901082008
M10  F 0.1 1.0 17.3901082008
M10  F 0.2 0.1 17.3901082008
M10  F 0.2 0.2 17.3901082008
M10  F 0.2 0.3 17.3901082008
M10  F 0.2 0.4 17.3901082008
M10  F 0.2 0.5 17.3901082008
M10  F 0.2 0.6 17.3901082008
M10  F 0.2 0.7 17.3901082008
M10  F 0.2 0.8 17.3901082008
M10  F 0.2 0.9 17.3901082008
M10  F 0.2 1.0 17.3901082008
M10  F 0.3 0.1 17.3901082008
M10  F 0.3 0.2 17.3901082008
M10  F 0.3 0.3 17.3901082008
M10  F 0.3 0.4 17.3901082008
M10  F 0.3 0.5 17.3901082008
M10  F 0.3 0.6 17.3901082008
M10  F 0.3 0.7 17.3901082008
M10  F 0.3 0.8 17.3901082008
M10  F 0.3 0.9 17.3901082008
M10  F 0.3 1.0 17.3901082008
M10  F 0.4 0.1 17.3901082008
M10  F 0.4 0.2 17.3901082008
M10  F 0.4 0.3 17.3901082008
M10  F 0.4 0.4 17.3901082008
M10  F 0.4 0.5 17.3901082008
M10  F 0.4 0.6 17.3901082008
M10  F 0.4 0.7 17.3901082008
M10  F 0.4 0.8 17.3901082008
M10  F 0.4 0.9 17.3901082008
M10  F 0.4 1.0 17.3901082008
M10  F 0.5 0.1 17.3901082008
M10  F 0.5 0.2 17.3901082008
M10  F 0.5 0.3 17.3901082008
M10  F 0.5 0.4 17.3901082008
M10  F 0.5 0.5 17.3901082008
M10  F 0.5 0.6 17.3901082008
M10  F 0.5 0.7 17.3901082008
M10  F 0.5 0.8 17.3901082008
M10  F 0.5 0.9 17.3901082008
M10  F 0.5 1.0 17.3901082008
M10  F 0.6 0.1 17.3901082008
M10  F 0.6 0.2 17.3901082008
M10  F 0.6 0.3 17.3901082008
M10  F 0.6 0.4 17.3901082008
M10  F 0.6 0.5 17.3901082008
M10  F 0.6 0.6 17.3901082008
M10  F 0.6 0.7 17.3901082008
M10  F 0.6 0.8 17.3901082008
M10  F 0.6 0.9 17.3901082008
M10  F 0.6 1.0 17.3901082008
M10  F 0.7 0.1 17.3901082008
M10  F 0.7 0.2 17.3901082008
M10  F 0.7 0.3 17.3901082008
M10  F 0.7 0.4 17.3901082008
M10  F 0.7 0.5 17.3901082008
M10  F 0.7 0.6 17.3901082008
M10  F 0.7 0.7 17.3901082008
M10  F 0.7 0.8 17.3901082008
M10  F 0.7 0.9 17.3901082008
M10  F 0.7 1.0 17.3901082008
M10  F 0.8 0.1 17.3901082008
M10  F 0.8 0.2 17.3901082008
M10  F 0.8 0.3 17.3901082008
M10  F 0.8 0.4 17.3901082008
M10  F 0.8 0.5 17.3901082008
M10  F 0.8 0.6 17.3901082008
M10  F 0.8 0.7 17.3901082008
M10  F 0.8 0.8 17.3901082008
M10  F 0.8 0.9 17.3901082008
M10  F 0.8 1.0 17.3901082008
M10  F 0.9 0.1 17.3901082008
M10  F 0.9 0.2 17.3901082008
M10  F 0.9 0.3 17.3901082008
M10  F 0.9 0.4 17.3901082008
M10  F 0.9 0.5 17.3901082008
M10  F 0.9 0.6 17.3901082008
M10  F 0.9 0.7 17.3901082008
M10  F 0.9 0.8 17.3901082008
M10  F 0.9 0.9 17.3901082008
M10  F 0.9 1.0 17.3901082008
M10  F 1.0 0.1 17.3901082008
M10  F 1.0 0.2 17.3901082008
M10  F 1.0 0.3 17.3901082008
M10  F 1.0 0.4 17.3901082008
M10  F 1.0 0.5 17.3901082008
M10  F 1.0 0.6 17.3901082008
M10  F 1.0 0.7 17.3901082008
M10  F 1.0 0.8 17.3901082008
M10  F 1.0 0.9 17.3901082008
M10  F 1.0 1.0 17.3901082008
M13  T 0.1 0.1 0.555804130747
M13  T 0.1 0.2 0.555804130747
M13  T 0.1 0.3 0.555804130747
M13  T 0.1 0.4 0.555804130747
M13  T 0.1 0.5 0.555804130747
M13  T 0.1 0.6 0.555804130747
M13  T 0.1 0.7 0.555804130747
M13  T 0.1 0.8 0.555804130747
M13  T 0.1 0.9 0.555804130747
M13  T 0.1 1.0 0.555804130747
M13  T 0.2 0.1 0.555804130747
M13  T 0.2 0.2 0.555804130747
M13  T 0.2 0.3 0.555804130747
M13  T 0.2 0.4 0.555804130747
M13  T 0.2 0.5 0.555804130747
M13  T 0.2 0.6 0.555804130747
M13  T 0.2 0.7 0.555804130747
M13  T 0.2 0.8 0.555804130747
M13  T 0.2 0.9 0.555804130747
M13  T 0.2 1.0 0.555804130747
M13  T 0.3 0.1 0.555804130747
M13  T 0.3 0.2 0.555804130747
M13  T 0.3 0.3 0.555804130747
M13  T 0.3 0.4 0.555804130747
M13  T 0.3 0.5 0.555804130747
M13  T 0.3 0.6 0.555804130747
M13  T 0.3 0.7 0.555804130747
M13  T 0.3 0.8 0.555804130747
M13  T 0.3 0.9 0.555804130747
M13  T 0.3 1.0 0.555804130747
M13  T 0.4 0.1 0.555804130747
M13  T 0.4 0.2 0.555804130747
M13  T 0.4 0.3 0.555804130747
M13  T 0.4 0.4 0.555804130747
M13  T 0.4 0.5 0.555804130747
M13  T 0.4 0.6 0.555804130747
M13  T 0.4 0.7 0.555804130747
M13  T 0.4 0.8 0.555804130747
M13  T 0.4 0.9 0.555804130747
M13  T 0.4 1.0 0.555804130747
M13  T 0.5 0.1 0.555804130747
M13  T 0.5 0.2 0.555804130747
M13  T 0.5 0.3 0.555804130747
M13  T 0.5 0.4 0.555804130747
M13  T 0.5 0.5 0.555804130747
M13  T 0.5 0.6 0.555804130747
M13  T 0.5 0.7 0.555804130747
M13  T 0.5 0.8 0.555804130747
M13  T 0.5 0.9 0.555804130747
M13  T 0.5 1.0 0.555804130747
M13  T 0.6 0.1 0.555804130747
M13  T 0.6 0.2 0.555804130747
M13  T 0.6 0.3 0.555804130747
M13  T 0.6 0.4 0.555804130747
M13  T 0.6 0.5 0.555804130747
M13  T 0.6 0.6 0.555804130747
M13  T 0.6 0.7 0.555804130747
M13  T 0.6 0.8 0.555804130747
M13  T 0.6 0.9 0.555804130747
M13  T 0.6 1.0 0.555804130747
M13  T 0.7 0.1 0.555804130747
M13  T 0.7 0.2 0.555804130747
M13  T 0.7 0.3 0.555804130747
M13  T 0.7 0.4 0.555804130747
M13  T 0.7 0.5 0.555804130747
M13  T 0.7 0.6 0.555804130747
M13  T 0.7 0.7 0.555804130747
M13  T 0.7 0.8 0.555804130747
M13  T 0.7 0.9 0.555804130747
M13  T 0.7 1.0 0.555804130747
M13  T 0.8 0.1 0.555804130747
M13  T 0.8 0.2 0.555804130747
M13  T 0.8 0.3 0.555804130747
M13  T 0.8 0.4 0.555804130747
M13  T 0.8 0.5 0.555804130747
M13  T 0.8 0.6 0.555804130747
M13  T 0.8 0.7 0.555804130747
M13  T 0.8 0.8 0.555804130747
M13  T 0.8 0.9 0.555804130747
M13  T 0.8 1.0 0.555804130747
M13  T 0.9 0.1 0.555804130747
M13  T 0.9 0.2 0.555804130747
M13  T 0.9 0.3 0.555804130747
M13  T 0.9 0.4 0.555804130747
M13  T 0.9 0.5 0.555804130747
M13  T 0.9 0.6 0.555804130747
M13  T 0.9 0.7 0.555804130747
M13  T 0.9 0.8 0.555804130747
M13  T 0.9 0.9 0.555804130747
M13  T 0.9 1.0 0.555804130747
M13  T 1.0 0.1 0.555804130747
M13  T 1.0 0.2 0.555804130747
M13  T 1.0 0.3 0.555804130747
M13  T 1.0 0.4 0.555804130747
M13  T 1.0 0.5 0.555804130747
M13  T 1.0 0.6 0.555804130747
M13  T 1.0 0.7 0.555804130747
M13  T 1.0 0.8 0.555804130747
M13  T 1.0 0.9 0.555804130747
M13  T 1.0 1.0 0.555804130747
M13  F 0.1 0.1 0.555804130747
M13  F 0.1 0.2 0.555804130747
M13  F 0.1 0.3 0.555804130747
M13  F 0.1 0.4 0.555804130747
M13  F 0.1 0.5 0.555804130747
M13  F 0.1 0.6 0.555804130747
M13  F 0.1 0.7 0.555804130747
M13  F 0.1 0.8 0.555804130747
M13  F 0.1 0.9 0.555804130747
M13  F 0.1 1.0 0.555804130747
M13  F 0.2 0.1 0.555804130747
M13  F 0.2 0.2 0.555804130747
M13  F 0.2 0.3 0.555804130747
M13  F 0.2 0.4 0.555804130747
M13  F 0.2 0.5 0.555804130747
M13  F 0.2 0.6 0.555804130747
M13  F 0.2 0.7 0.555804130747
M13  F 0.2 0.8 0.555804130747
M13  F 0.2 0.9 0.555804130747
M13  F 0.2 1.0 0.555804130747
M13  F 0.3 0.1 0.555804130747
M13  F 0.3 0.2 0.555804130747
M13  F 0.3 0.3 0.555804130747
M13  F 0.3 0.4 0.555804130747
M13  F 0.3 0.5 0.555804130747
M13  F 0.3 0.6 0.555804130747
M13  F 0.3 0.7 0.555804130747
M13  F 0.3 0.8 0.555804130747
M13  F 0.3 0.9 0.555804130747
M13  F 0.3 1.0 0.555804130747
M13  F 0.4 0.1 0.555804130747
M13  F 0.4 0.2 0.555804130747
M13  F 0.4 0.3 0.555804130747
M13  F 0.4 0.4 0.555804130747
M13  F 0.4 0.5 0.555804130747
M13  F 0.4 0.6 0.555804130747
M13  F 0.4 0.7 0.555804130747
M13  F 0.4 0.8 0.555804130747
M13  F 0.4 0.9 0.555804130747
M13  F 0.4 1.0 0.555804130747
M13  F 0.5 0.1 0.555804130747
M13  F 0.5 0.2 0.555804130747
M13  F 0.5 0.3 0.555804130747
M13  F 0.5 0.4 0.555804130747
M13  F 0.5 0.5 0.555804130747
M13  F 0.5 0.6 0.555804130747
M13  F 0.5 0.7 0.555804130747
M13  F 0.5 0.8 0.555804130747
M13  F 0.5 0.9 0.555804130747
M13  F 0.5 1.0 0.555804130747
M13  F 0.6 0.1 0.555804130747
M13  F 0.6 0.2 0.555804130747
M13  F 0.6 0.3 0.555804130747
M13  F 0.6 0.4 0.555804130747
M13  F 0.6 0.5 0.555804130747
M13  F 0.6 0.6 0.555804130747
M13  F 0.6 0.7 0.555804130747
M13  F 0.6 0.8 0.555804130747
M13  F 0.6 0.9 0.555804130747
M13  F 0.6 1.0 0.555804130747
M13  F 0.7 0.1 0.555804130747
M13  F 0.7 0.2 0.555804130747
M13  F 0.7 0.3 0.555804130747
M13  F 0.7 0.4 0.555804130747
M13  F 0.7 0.5 0.555804130747
M13  F 0.7 0.6 0.555804130747
M13  F 0.7 0.7 0.555804130747
M13  F 0.7 0.8 0.555804130747
M13  F 0.7 0.9 0.555804130747
M13  F 0.7 1.0 0.555804130747
M13  F 0.8 0.1 0.555804130747
M13  F 0.8 0.2 0.555804130747
M13  F 0.8 0.3 0.555804130747
M13  F 0.8 0.4 0.555804130747
M13  F 0.8 0.5 0.555804130747
M13  F 0.8 0.6 0.555804130747
M13  F 0.8 0.7 0.555804130747
M13  F 0.8 0.8 0.555804130747
M13  F 0.8 0.9 0.555804130747
M13  F 0.8 1.0 0.555804130747
M13  F 0.9 0.1 0.555804130747
M13  F 0.9 0.2 0.555804130747
M13  F 0.9 0.3 0.555804130747
M13  F 0.9 0.4 0.555804130747
M13  F 0.9 0.5 0.555804130747
M13  F 0.9 0.6 0.555804130747
M13  F 0.9 0.7 0.555804130747
M13  F 0.9 0.8 0.555804130747
M13  F 0.9 0.9 0.555804130747
M13  F 0.9 1.0 0.555804130747
M13  F 1.0 0.1 0.555804130747
M13  F 1.0 0.2 0.555804130747
M13  F 1.0 0.3 0.555804130747
M13  F 1.0 0.4 0.555804130747
M13  F 1.0 0.5 0.555804130747
M13  F 1.0 0.6 0.555804130747
M13  F 1.0 0.7 0.555804130747
M13  F 1.0 0.8 0.555804130747
M13  F 1.0 0.9 0.555804130747
M13  F 1.0 1.0 0.555804130747
M14  T 0.1 0.1 0.904102198397
M14  T 0.1 0.2 0.904102198397
M14  T 0.1 0.3 0.904102198397
M14  T 0.1 0.4 0.904102198397
M14  T 0.1 0.5 0.904102198397
M14  T 0.1 0.6 0.904102198397
M14  T 0.1 0.7 0.904102198397
M14  T 0.1 0.8 0.904102198397
M14  T 0.1 0.9 0.904102198397
M14  T 0.1 1.0 0.904102198397
M14  T 0.2 0.1 0.904102198397
M14  T 0.2 0.2 0.904102198397
M14  T 0.2 0.3 0.904102198397
M14  T 0.2 0.4 0.904102198397
M14  T 0.2 0.5 0.904102198397
M14  T 0.2 0.6 0.904102198397
M14  T 0.2 0.7 0.904102198397
M14  T 0.2 0.8 0.904102198397
M14  T 0.2 0.9 0.904102198397
M14  T 0.2 1.0 0.904102198397
M14  T 0.3 0.1 0.904102198397
M14  T 0.3 0.2 0.904102198397
M14  T 0.3 0.3 0.904102198397
M14  T 0.3 0.4 0.904102198397
M14  T 0.3 0.5 0.904102198397
M14  T 0.3 0.6 0.904102198397
M14  T 0.3 0.7 0.904102198397
M14  T 0.3 0.8 0.904102198397
M14  T 0.3 0.9 0.904102198397
M14  T 0.3 1.0 0.904102198397
M14  T 0.4 0.1 0.904102198397
M14  T 0.4 0.2 0.904102198397
M14  T 0.4 0.3 0.904102198397
M14  T 0.4 0.4 0.904102198397
M14  T 0.4 0.5 0.904102198397
M14  T 0.4 0.6 0.904102198397
M14  T 0.4 0.7 0.904102198397
M14  T 0.4 0.8 0.904102198397
M14  T 0.4 0.9 0.904102198397
M14  T 0.4 1.0 0.904102198397
M14  T 0.5 0.1 0.904102198397
M14  T 0.5 0.2 0.904102198397
M14  T 0.5 0.3 0.904102198397
M14  T 0.5 0.4 0.904102198397
M14  T 0.5 0.5 0.904102198397
M14  T 0.5 0.6 0.904102198397
M14  T 0.5 0.7 0.904102198397
M14  T 0.5 0.8 0.904102198397
M14  T 0.5 0.9 0.904102198397
M14  T 0.5 1.0 0.904102198397
M14  T 0.6 0.1 0.904102198397
M14  T 0.6 0.2 0.904102198397
M14  T 0.6 0.3 0.904102198397
M14  T 0.6 0.4 0.904102198397
M14  T 0.6 0.5 0.904102198397
M14  T 0.6 0.6 0.904102198397
M14  T 0.6 0.7 0.904102198397
M14  T 0.6 0.8 0.904102198397
M14  T 0.6 0.9 0.904102198397
M14  T 0.6 1.0 0.904102198397
M14  T 0.7 0.1 0.904102198397
M14  T 0.7 0.2 0.904102198397
M14  T 0.7 0.3 0.904102198397
M14  T 0.7 0.4 0.904102198397
M14  T 0.7 0.5 0.904102198397
M14  T 0.7 0.6 0.904102198397
M14  T 0.7 0.7 0.904102198397
M14  T 0.7 0.8 0.904102198397
M14  T 0.7 0.9 0.904102198397
M14  T 0.7 1.0 0.904102198397
M14  T 0.8 0.1 0.904102198397
M14  T 0.8 0.2 0.904102198397
M14  T 0.8 0.3 0.904102198397
M14  T 0.8 0.4 0.904102198397
M14  T 0.8 0.5 0.904102198397
M14  T 0.8 0.6 0.904102198397
M14  T 0.8 0.7 0.904102198397
M14  T 0.8 0.8 0.904102198397
M14  T 0.8 0.9 0.904102198397
M14  T 0.8 1.0 0.904102198397
M14  T 0.9 0.1 0.904102198397
M14  T 0.9 0.2 0.904102198397
M14  T 0.9 0.3 0.904102198397
M14  T 0.9 0.4 0.904102198397
M14  T 0.9 0.5 0.904102198397
M14  T 0.9 0.6 0.904102198397
M14  T 0.9 0.7 0.904102198397
M14  T 0.9 0.8 0.904102198397
M14  T 0.9 0.9 0.904102198397
M14  T 0.9 1.0 0.904102198397
M14  T 1.0 0.1 0.904102198397
M14  T 1.0 0.2 0.904102198397
M14  T 1.0 0.3 0.904102198397
M14  T 1.0 0.4 0.904102198397
M14  T 1.0 0.5 0.904102198397
M14  T 1.0 0.6 0.904102198397
M14  T 1.0 0.7 0.904102198397
M14  T 1.0 0.8 0.904102198397
M14  T 1.0 0.9 0.904102198397
M14  T 1.0 1.0 0.904102198397
M14  F 0.1 0.1 0.904102198397
M14  F 0.1 0.2 0.904102198397
M14  F 0.1 0.3 0.904102198397
M14  F 0.1 0.4 0.904102198397
M14  F 0.1 0.5 0.904102198397
M14  F 0.1 0.6 0.904102198397
M14  F 0.1 0.7 0.904102198397
M14  F 0.1 0.8 0.904102198397
M14  F 0.1 0.9 0.904102198397
M14  F 0.1 1.0 0.904102198397
M14  F 0.2 0.1 0.904102198397
M14  F 0.2 0.2 0.904102198397
M14  F 0.2 0.3 0.904102198397
M14  F 0.2 0.4 0.904102198397
M14  F 0.2 0.5 0.904102198397
M14  F 0.2 0.6 0.904102198397
M14  F 0.2 0.7 0.904102198397
M14  F 0.2 0.8 0.904102198397
M14  F 0.2 0.9 0.904102198397
M14  F 0.2 1.0 0.904102198397
M14  F 0.3 0.1 0.904102198397
M14  F 0.3 0.2 0.904102198397
M14  F 0.3 0.3 0.904102198397
M14  F 0.3 0.4 0.904102198397
M14  F 0.3 0.5 0.904102198397
M14  F 0.3 0.6 0.904102198397
M14  F 0.3 0.7 0.904102198397
M14  F 0.3 0.8 0.904102198397
M14  F 0.3 0.9 0.904102198397
M14  F 0.3 1.0 0.904102198397
M14  F 0.4 0.1 0.904102198397
M14  F 0.4 0.2 0.904102198397
M14  F 0.4 0.3 0.904102198397
M14  F 0.4 0.4 0.904102198397
M14  F 0.4 0.5 0.904102198397
M14  F 0.4 0.6 0.904102198397
M14  F 0.4 0.7 0.904102198397
M14  F 0.4 0.8 0.904102198397
M14  F 0.4 0.9 0.904102198397
M14  F 0.4 1.0 0.904102198397
M14  F 0.5 0.1 0.904102198397
M14  F 0.5 0.2 0.904102198397
M14  F 0.5 0.3 0.904102198397
M14  F 0.5 0.4 0.904102198397
M14  F 0.5 0.5 0.904102198397
M14  F 0.5 0.6 0.904102198397
M14  F 0.5 0.7 0.904102198397
M14  F 0.5 0.8 0.904102198397
M14  F 0.5 0.9 0.904102198397
M14  F 0.5 1.0 0.904102198397
M14  F 0.6 0.1 0.904102198397
M14  F 0.6 0.2 0.904102198397
M14  F 0.6 0.3 0.904102198397
M14  F 0.6 0.4 0.904102198397
M14  F 0.6 0.5 0.904102198397
M14  F 0.6 0.6 0.904102198397
M14  F 0.6 0.7 0.904102198397
M14  F 0.6 0.8 0.904102198397
M14  F 0.6 0.9 0.904102198397
M14  F 0.6 1.0 0.904102198397
M14  F 0.7 0.1 0.904102198397
M14  F 0.7 0.2 0.904102198397
M14  F 0.7 0.3 0.904102198397
M14  F 0.7 0.4 0.904102198397
M14  F 0.7 0.5 0.904102198397
M14  F 0.7 0.6 0.904102198397
M14  F 0.7 0.7 0.904102198397
M14  F 0.7 0.8 0.904102198397
M14  F 0.7 0.9 0.904102198397
M14  F 0.7 1.0 0.904102198397
M14  F 0.8 0.1 0.904102198397
M14  F 0.8 0.2 0.904102198397
M14  F 0.8 0.3 0.904102198397
M14  F 0.8 0.4 0.904102198397
M14  F 0.8 0.5 0.904102198397
M14  F 0.8 0.6 0.904102198397
M14  F 0.8 0.7 0.904102198397
M14  F 0.8 0.8 0.904102198397
M14  F 0.8 0.9 0.904102198397
M14  F 0.8 1.0 0.904102198397
M14  F 0.9 0.1 0.904102198397
M14  F 0.9 0.2 0.904102198397
M14  F 0.9 0.3 0.904102198397
M14  F 0.9 0.4 0.904102198397
M14  F 0.9 0.5 0.904102198397
M14  F 0.9 0.6 0.904102198397
M14  F 0.9 0.7 0.904102198397
M14  F 0.9 0.8 0.904102198397
M14  F 0.9 0.9 0.904102198397
M14  F 0.9 1.0 0.904102198397
M14  F 1.0 0.1 0.904102198397
M14  F 1.0 0.2 0.904102198397
M14  F 1.0 0.3 0.904102198397
M14  F 1.0 0.4 0.904102198397
M14  F 1.0 0.5 0.904102198397
M14  F 1.0 0.6 0.904102198397
M14  F 1.0 0.7 0.904102198397
M14  F 1.0 0.8 0.904102198397
M14  F 1.0 0.9 0.904102198397
M14  F 1.0 1.0 0.904102198397
M15  T 0.1 0.1 2.00827994995
M15  T 0.1 0.2 2.00827994995
M15  T 0.1 0.3 2.00827994995
M15  T 0.1 0.4 2.00827994995
M15  T 0.1 0.5 2.00827994995
M15  T 0.1 0.6 2.00827994995
M15  T 0.1 0.7 2.00827994995
M15  T 0.1 0.8 2.00827994995
M15  T 0.1 0.9 2.00827994995
M15  T 0.1 1.0 2.00827994995
M15  T 0.2 0.1 2.00827994995
M15  T 0.2 0.2 2.00827994995
M15  T 0.2 0.3 2.00827994995
M15  T 0.2 0.4 2.00827994995
M15  T 0.2 0.5 2.00827994995
M15  T 0.2 0.6 2.00827994995
M15  T 0.2 0.7 2.00827994995
M15  T 0.2 0.8 2.00827994995
M15  T 0.2 0.9 2.00827994995
M15  T 0.2 1.0 2.00827994995
M15  T 0.3 0.1 2.00827994995
M15  T 0.3 0.2 2.00827994995
M15  T 0.3 0.3 2.00827994995
M15  T 0.3 0.4 2.00827994995
M15  T 0.3 0.5 2.00827994995
M15  T 0.3 0.6 2.00827994995
M15  T 0.3 0.7 2.00827994995
M15  T 0.3 0.8 2.00827994995
M15  T 0.3 0.9 2.00827994995
M15  T 0.3 1.0 2.00827994995
M15  T 0.4 0.1 2.00827994995
M15  T 0.4 0.2 2.00827994995
M15  T 0.4 0.3 2.00827994995
M15  T 0.4 0.4 2.00827994995
M15  T 0.4 0.5 2.00827994995
M15  T 0.4 0.6 2.00827994995
M15  T 0.4 0.7 2.00827994995
M15  T 0.4 0.8 2.00827994995
M15  T 0.4 0.9 2.00827994995
M15  T 0.4 1.0 2.00827994995
M15  T 0.5 0.1 2.00827994995
M15  T 0.5 0.2 2.00827994995
M15  T 0.5 0.3 2.00827994995
M15  T 0.5 0.4 2.00827994995
M15  T 0.5 0.5 2.00827994995
M15  T 0.5 0.6 2.00827994995
M15  T 0.5 0.7 2.00827994995
M15  T 0.5 0.8 2.00827994995
M15  T 0.5 0.9 2.00827994995
M15  T 0.5 1.0 2.00827994995
M15  T 0.6 0.1 2.00827994995
M15  T 0.6 0.2 2.00827994995
M15  T 0.6 0.3 2.00827994995
M15  T 0.6 0.4 2.00827994995
M15  T 0.6 0.5 2.00827994995
M15  T 0.6 0.6 2.00827994995
M15  T 0.6 0.7 2.00827994995
M15  T 0.6 0.8 2.00827994995
M15  T 0.6 0.9 2.00827994995
M15  T 0.6 1.0 2.00827994995
M15  T 0.7 0.1 2.00827994995
M15  T 0.7 0.2 2.00827994995
M15  T 0.7 0.3 2.00827994995
M15  T 0.7 0.4 2.00827994995
M15  T 0.7 0.5 2.00827994995
M15  T 0.7 0.6 2.00827994995
M15  T 0.7 0.7 2.00827994995
M15  T 0.7 0.8 2.00827994995
M15  T 0.7 0.9 2.00827994995
M15  T 0.7 1.0 2.00827994995
M15  T 0.8 0.1 2.00827994995
M15  T 0.8 0.2 2.00827994995
M15  T 0.8 0.3 2.00827994995
M15  T 0.8 0.4 2.00827994995
M15  T 0.8 0.5 2.00827994995
M15  T 0.8 0.6 2.00827994995
M15  T 0.8 0.7 2.00827994995
M15  T 0.8 0.8 2.00827994995
M15  T 0.8 0.9 2.00827994995
M15  T 0.8 1.0 2.00827994995
M15  T 0.9 0.1 2.00827994995
M15  T 0.9 0.2 2.00827994995
M15  T 0.9 0.3 2.00827994995
M15  T 0.9 0.4 2.00827994995
M15  T 0.9 0.5 2.00827994995
M15  T 0.9 0.6 2.00827994995
M15  T 0.9 0.7 2.00827994995
M15  T 0.9 0.8 2.00827994995
M15  T 0.9 0.9 2.00827994995
M15  T 0.9 1.0 2.00827994995
M15  T 1.0 0.1 2.00827994995
M15  T 1.0 0.2 2.00827994995
M15  T 1.0 0.3 2.00827994995
M15  T 1.0 0.4 2.00827994995
M15  T 1.0 0.5 2.00827994995
M15  T 1.0 0.6 2.00827994995
M15  T 1.0 0.7 2.00827994995
M15  T 1.0 0.8 2.00827994995
M15  T 1.0 0.9 2.00827994995
M15  T 1.0 1.0 2.00827994995
M15  F 0.1 0.1 2.00827994995
M15  F 0.1 0.2 2.00827994995
M15  F 0.1 0.3 2.00827994995
M15  F 0.1 0.4 2.00827994995
M15  F 0.1 0.5 2.00827994995
M15  F 0.1 0.6 2.00827994995
M15  F 0.1 0.7 2.00827994995
M15  F 0.1 0.8 2.00827994995
M15  F 0.1 0.9 2.00827994995
M15  F 0.1 1.0 2.00827994995
M15  F 0.2 0.1 2.00827994995
M15  F 0.2 0.2 2.00827994995
M15  F 0.2 0.3 2.00827994995
M15  F 0.2 0.4 2.00827994995
M15  F 0.2 0.5 2.00827994995
M15  F 0.2 0.6 2.00827994995
M15  F 0.2 0.7 2.00827994995
M15  F 0.2 0.8 2.00827994995
M15  F 0.2 0.9 2.00827994995
M15  F 0.2 1.0 2.00827994995
M15  F 0.3 0.1 2.00827994995
M15  F 0.3 0.2 2.00827994995
M15  F 0.3 0.3 2.00827994995
M15  F 0.3 0.4 2.00827994995
M15  F 0.3 0.5 2.00827994995
M15  F 0.3 0.6 2.00827994995
M15  F 0.3 0.7 2.00827994995
M15  F 0.3 0.8 2.00827994995
M15  F 0.3 0.9 2.00827994995
M15  F 0.3 1.0 2.00827994995
M15  F 0.4 0.1 2.00827994995
M15  F 0.4 0.2 2.00827994995
M15  F 0.4 0.3 2.00827994995
M15  F 0.4 0.4 2.00827994995
M15  F 0.4 0.5 2.00827994995
M15  F 0.4 0.6 2.00827994995
M15  F 0.4 0.7 2.00827994995
M15  F 0.4 0.8 2.00827994995
M15  F 0.4 0.9 2.00827994995
M15  F 0.4 1.0 2.00827994995
M15  F 0.5 0.1 2.00827994995
M15  F 0.5 0.2 2.00827994995
M15  F 0.5 0.3 2.00827994995
M15  F 0.5 0.4 2.00827994995
M15  F 0.5 0.5 2.00827994995
M15  F 0.5 0.6 2.00827994995
M15  F 0.5 0.7 2.00827994995
M15  F 0.5 0.8 2.00827994995
M15  F 0.5 0.9 2.00827994995
M15  F 0.5 1.0 2.00827994995
M15  F 0.6 0.1 2.00827994995
M15  F 0.6 0.2 2.00827994995
M15  F 0.6 0.3 2.00827994995
M15  F 0.6 0.4 2.00827994995
M15  F 0.6 0.5 2.00827994995
M15  F 0.6 0.6 2.00827994995
M15  F 0.6 0.7 2.00827994995
M15  F 0.6 0.8 2.00827994995
M15  F 0.6 0.9 2.00827994995
M15  F 0.6 1.0 2.00827994995
M15  F 0.7 0.1 2.00827994995
M15  F 0.7 0.2 2.00827994995
M15  F 0.7 0.3 2.00827994995
M15  F 0.7 0.4 2.00827994995
M15  F 0.7 0.5 2.00827994995
M15  F 0.7 0.6 2.00827994995
M15  F 0.7 0.7 2.00827994995
M15  F 0.7 0.8 2.00827994995
M15  F 0.7 0.9 2.00827994995
M15  F 0.7 1.0 2.00827994995
M15  F 0.8 0.1 2.00827994995
M15  F 0.8 0.2 2.00827994995
M15  F 0.8 0.3 2.00827994995
M15  F 0.8 0.4 2.00827994995
M15  F 0.8 0.5 2.00827994995
M15  F 0.8 0.6 2.00827994995
M15  F 0.8 0.7 2.00827994995
M15  F 0.8 0.8 2.00827994995
M15  F 0.8 0.9 2.00827994995
M15  F 0.8 1.0 2.00827994995
M15  F 0.9 0.1 2.00827994995
M15  F 0.9 0.2 2.00827994995
M15  F 0.9 0.3 2.00827994995
M15  F 0.9 0.4 2.00827994995
M15  F 0.9 0.5 2.00827994995
M15  F 0.9 0.6 2.00827994995
M15  F 0.9 0.7 2.00827994995
M15  F 0.9 0.8 2.00827994995
M15  F 0.9 0.9 2.00827994995
M15  F 0.9 1.0 2.00827994995
M15  F 1.0 0.1 2.00827994995
M15  F 1.0 0.2 2.00827994995
M15  F 1.0 0.3 2.00827994995
M15  F 1.0 0.4 2.00827994995
M15  F 1.0 0.5 2.00827994995
M15  F 1.0 0.6 2.00827994995
M15  F 1.0 0.7 2.00827994995
M15  F 1.0 0.8 2.00827994995
M15  F 1.0 0.9 2.00827994995
M15  F 1.0 1.0 2.00827994995
M16  T 0.1 0.1 4.45583895911
M16  T 0.1 0.2 4.45583895911
M16  T 0.1 0.3 4.45583895911
M16  T 0.1 0.4 4.45583895911
M16  T 0.1 0.5 4.45583895911
M16  T 0.1 0.6 4.45583895911
M16  T 0.1 0.7 4.45583895911
M16  T 0.1 0.8 4.45583895911
M16  T 0.1 0.9 4.45583895911
M16  T 0.1 1.0 4.45583895911
M16  T 0.2 0.1 4.45583895911
M16  T 0.2 0.2 4.45583895911
M16  T 0.2 0.3 4.45583895911
M16  T 0.2 0.4 4.45583895911
M16  T 0.2 0.5 4.45583895911
M16  T 0.2 0.6 4.45583895911
M16  T 0.2 0.7 4.45583895911
M16  T 0.2 0.8 4.45583895911
M16  T 0.2 0.9 4.45583895911
M16  T 0.2 1.0 4.45583895911
M16  T 0.3 0.1 4.45583895911
M16  T 0.3 0.2 4.45583895911
M16  T 0.3 0.3 4.45583895911
M16  T 0.3 0.4 4.45583895911
M16  T 0.3 0.5 4.45583895911
M16  T 0.3 0.6 4.45583895911
M16  T 0.3 0.7 4.45583895911
M16  T 0.3 0.8 4.45583895911
M16  T 0.3 0.9 4.45583895911
M16  T 0.3 1.0 4.45583895911
M16  T 0.4 0.1 4.45583895911
M16  T 0.4 0.2 4.45583895911
M16  T 0.4 0.3 4.45583895911
M16  T 0.4 0.4 4.45583895911
M16  T 0.4 0.5 4.45583895911
M16  T 0.4 0.6 4.45583895911
M16  T 0.4 0.7 4.45583895911
M16  T 0.4 0.8 4.45583895911
M16  T 0.4 0.9 4.45583895911
M16  T 0.4 1.0 4.45583895911
M16  T 0.5 0.1 4.45583895911
M16  T 0.5 0.2 4.45583895911
M16  T 0.5 0.3 4.45583895911
M16  T 0.5 0.4 4.45583895911
M16  T 0.5 0.5 4.45583895911
M16  T 0.5 0.6 4.45583895911
M16  T 0.5 0.7 4.45583895911
M16  T 0.5 0.8 4.45583895911
M16  T 0.5 0.9 4.45583895911
M16  T 0.5 1.0 4.45583895911
M16  T 0.6 0.1 4.45583895911
M16  T 0.6 0.2 4.45583895911
M16  T 0.6 0.3 4.45583895911
M16  T 0.6 0.4 4.45583895911
M16  T 0.6 0.5 4.45583895911
M16  T 0.6 0.6 4.45583895911
M16  T 0.6 0.7 4.45583895911
M16  T 0.6 0.8 4.45583895911
M16  T 0.6 0.9 4.45583895911
M16  T 0.6 1.0 4.45583895911
M16  T 0.7 0.1 4.45583895911
M16  T 0.7 0.2 4.45583895911
M16  T 0.7 0.3 4.45583895911
M16  T 0.7 0.4 4.45583895911
M16  T 0.7 0.5 4.45583895911
M16  T 0.7 0.6 4.45583895911
M16  T 0.7 0.7 4.45583895911
M16  T 0.7 0.8 4.45583895911
M16  T 0.7 0.9 4.45583895911
M16  T 0.7 1.0 4.45583895911
M16  T 0.8 0.1 4.45583895911
M16  T 0.8 0.2 4.45583895911
M16  T 0.8 0.3 4.45583895911
M16  T 0.8 0.4 4.45583895911
M16  T 0.8 0.5 4.45583895911
M16  T 0.8 0.6 4.45583895911
M16  T 0.8 0.7 4.45583895911
M16  T 0.8 0.8 4.45583895911
M16  T 0.8 0.9 4.45583895911
M16  T 0.8 1.0 4.45583895911
M16  T 0.9 0.1 4.45583895911
M16  T 0.9 0.2 4.45583895911
M16  T 0.9 0.3 4.45583895911
M16  T 0.9 0.4 4.45583895911
M16  T 0.9 0.5 4.45583895911
M16  T 0.9 0.6 4.45583895911
M16  T 0.9 0.7 4.45583895911
M16  T 0.9 0.8 4.45583895911
M16  T 0.9 0.9 4.45583895911
M16  T 0.9 1.0 4.45583895911
M16  T 1.0 0.1 4.45583895911
M16  T 1.0 0.2 4.45583895911
M16  T 1.0 0.3 4.45583895911
M16  T 1.0 0.4 4.45583895911
M16  T 1.0 0.5 4.45583895911
M16  T 1.0 0.6 4.45583895911
M16  T 1.0 0.7 4.45583895911
M16  T 1.0 0.8 4.45583895911
M16  T 1.0 0.9 4.45583895911
M16  T 1.0 1.0 4.45583895911
M16  F 0.1 0.1 4.45583895911
M16  F 0.1 0.2 4.45583895911
M16  F 0.1 0.3 4.45583895911
M16  F 0.1 0.4 4.45583895911
M16  F 0.1 0.5 4.45583895911
M16  F 0.1 0.6 4.45583895911
M16  F 0.1 0.7 4.45583895911
M16  F 0.1 0.8 4.45583895911
M16  F 0.1 0.9 4.45583895911
M16  F 0.1 1.0 4.45583895911
M16  F 0.2 0.1 4.45583895911
M16  F 0.2 0.2 4.45583895911
M16  F 0.2 0.3 4.45583895911
M16  F 0.2 0.4 4.45583895911
M16  F 0.2 0.5 4.45583895911
M16  F 0.2 0.6 4.45583895911
M16  F 0.2 0.7 4.45583895911
M16  F 0.2 0.8 4.45583895911
M16  F 0.2 0.9 4.45583895911
M16  F 0.2 1.0 4.45583895911
M16  F 0.3 0.1 4.45583895911
M16  F 0.3 0.2 4.45583895911
M16  F 0.3 0.3 4.45583895911
M16  F 0.3 0.4 4.45583895911
M16  F 0.3 0.5 4.45583895911
M16  F 0.3 0.6 4.45583895911
M16  F 0.3 0.7 4.45583895911
M16  F 0.3 0.8 4.45583895911
M16  F 0.3 0.9 4.45583895911
M16  F 0.3 1.0 4.45583895911
M16  F 0.4 0.1 4.45583895911
M16  F 0.4 0.2 4.45583895911
M16  F 0.4 0.3 4.45583895911
M16  F 0.4 0.4 4.45583895911
M16  F 0.4 0.5 4.45583895911
M16  F 0.4 0.6 4.45583895911
M16  F 0.4 0.7 4.45583895911
M16  F 0.4 0.8 4.45583895911
M16  F 0.4 0.9 4.45583895911
M16  F 0.4 1.0 4.45583895911
M16  F 0.5 0.1 4.45583895911
M16  F 0.5 0.2 4.45583895911
M16  F 0.5 0.3 4.45583895911
M16  F 0.5 0.4 4.45583895911
M16  F 0.5 0.5 4.45583895911
M16  F 0.5 0.6 4.45583895911
M16  F 0.5 0.7 4.45583895911
M16  F 0.5 0.8 4.45583895911
M16  F 0.5 0.9 4.45583895911
M16  F 0.5 1.0 4.45583895911
M16  F 0.6 0.1 4.45583895911
M16  F 0.6 0.2 4.45583895911
M16  F 0.6 0.3 4.45583895911
M16  F 0.6 0.4 4.45583895911
M16  F 0.6 0.5 4.45583895911
M16  F 0.6 0.6 4.45583895911
M16  F 0.6 0.7 4.45583895911
M16  F 0.6 0.8 4.45583895911
M16  F 0.6 0.9 4.45583895911
M16  F 0.6 1.0 4.45583895911
M16  F 0.7 0.1 4.45583895911
M16  F 0.7 0.2 4.45583895911
M16  F 0.7 0.3 4.45583895911
M16  F 0.7 0.4 4.45583895911
M16  F 0.7 0.5 4.45583895911
M16  F 0.7 0.6 4.45583895911
M16  F 0.7 0.7 4.45583895911
M16  F 0.7 0.8 4.45583895911
M16  F 0.7 0.9 4.45583895911
M16  F 0.7 1.0 4.45583895911
M16  F 0.8 0.1 4.45583895911
M16  F 0.8 0.2 4.45583895911
M16  F 0.8 0.3 4.45583895911
M16  F 0.8 0.4 4.45583895911
M16  F 0.8 0.5 4.45583895911
M16  F 0.8 0.6 4.45583895911
M16  F 0.8 0.7 4.45583895911
M16  F 0.8 0.8 4.45583895911
M16  F 0.8 0.9 4.45583895911
M16  F 0.8 1.0 4.45583895911
M16  F 0.9 0.1 4.45583895911
M16  F 0.9 0.2 4.45583895911
M16  F 0.9 0.3 4.45583895911
M16  F 0.9 0.4 4.45583895911
M16  F 0.9 0.5 4.45583895911
M16  F 0.9 0.6 4.45583895911
M16  F 0.9 0.7 4.45583895911
M16  F 0.9 0.8 4.45583895911
M16  F 0.9 0.9 4.45583895911
M16  F 0.9 1.0 4.45583895911
M16  F 1.0 0.1 4.45583895911
M16  F 1.0 0.2 4.45583895911
M16  F 1.0 0.3 4.45583895911
M16  F 1.0 0.4 4.45583895911
M16  F 1.0 0.5 4.45583895911
M16  F 1.0 0.6 4.45583895911
M16  F 1.0 0.7 4.45583895911
M16  F 1.0 0.8 4.45583895911
M16  F 1.0 0.9 4.45583895911
M16  F 1.0 1.0 4.45583895911
M17  T 0.1 0.1 6.61327775661
M17  T 0.1 0.2 6.61327775661
M17  T 0.1 0.3 6.61327775661
M17  T 0.1 0.4 6.61327775661
M17  T 0.1 0.5 6.61327775661
M17  T 0.1 0.6 6.61327775661
M17  T 0.1 0.7 6.61327775661
M17  T 0.1 0.8 6.61327775661
M17  T 0.1 0.9 6.61327775661
M17  T 0.1 1.0 6.61327775661
M17  T 0.2 0.1 6.61327775661
M17  T 0.2 0.2 6.61327775661
M17  T 0.2 0.3 6.61327775661
M17  T 0.2 0.4 6.61327775661
M17  T 0.2 0.5 6.61327775661
M17  T 0.2 0.6 6.61327775661
M17  T 0.2 0.7 6.61327775661
M17  T 0.2 0.8 6.61327775661
M17  T 0.2 0.9 6.61327775661
M17  T 0.2 1.0 6.61327775661
M17  T 0.3 0.1 6.61327775661
M17  T 0.3 0.2 6.61327775661
M17  T 0.3 0.3 6.61327775661
M17  T 0.3 0.4 6.61327775661
M17  T 0.3 0.5 6.61327775661
M17  T 0.3 0.6 6.61327775661
M17  T 0.3 0.7 6.61327775661
M17  T 0.3 0.8 6.61327775661
M17  T 0.3 0.9 6.61327775661
M17  T 0.3 1.0 6.61327775661
M17  T 0.4 0.1 6.61327775661
M17  T 0.4 0.2 6.61327775661
M17  T 0.4 0.3 6.61327775661
M17  T 0.4 0.4 6.61327775661
M17  T 0.4 0.5 6.61327775661
M17  T 0.4 0.6 6.61327775661
M17  T 0.4 0.7 6.61327775661
M17  T 0.4 0.8 6.61327775661
M17  T 0.4 0.9 6.61327775661
M17  T 0.4 1.0 6.61327775661
M17  T 0.5 0.1 6.61327775661
M17  T 0.5 0.2 6.61327775661
M17  T 0.5 0.3 6.61327775661
M17  T 0.5 0.4 6.61327775661
M17  T 0.5 0.5 6.61327775661
M17  T 0.5 0.6 6.61327775661
M17  T 0.5 0.7 6.61327775661
M17  T 0.5 0.8 6.61327775661
M17  T 0.5 0.9 6.61327775661
M17  T 0.5 1.0 6.61327775661
M17  T 0.6 0.1 6.61327775661
M17  T 0.6 0.2 6.61327775661
M17  T 0.6 0.3 6.61327775661
M17  T 0.6 0.4 6.61327775661
M17  T 0.6 0.5 6.61327775661
M17  T 0.6 0.6 6.61327775661
M17  T 0.6 0.7 6.61327775661
M17  T 0.6 0.8 6.61327775661
M17  T 0.6 0.9 6.61327775661
M17  T 0.6 1.0 6.61327775661
M17  T 0.7 0.1 6.61327775661
M17  T 0.7 0.2 6.61327775661
M17  T 0.7 0.3 6.61327775661
M17  T 0.7 0.4 6.61327775661
M17  T 0.7 0.5 6.61327775661
M17  T 0.7 0.6 6.61327775661
M17  T 0.7 0.7 6.61327775661
M17  T 0.7 0.8 6.61327775661
M17  T 0.7 0.9 6.61327775661
M17  T 0.7 1.0 6.61327775661
M17  T 0.8 0.1 6.61327775661
M17  T 0.8 0.2 6.61327775661
M17  T 0.8 0.3 6.61327775661
M17  T 0.8 0.4 6.61327775661
M17  T 0.8 0.5 6.61327775661
M17  T 0.8 0.6 6.61327775661
M17  T 0.8 0.7 6.61327775661
M17  T 0.8 0.8 6.61327775661
M17  T 0.8 0.9 6.61327775661
M17  T 0.8 1.0 6.61327775661
M17  T 0.9 0.1 6.61327775661
M17  T 0.9 0.2 6.61327775661
M17  T 0.9 0.3 6.61327775661
M17  T 0.9 0.4 6.61327775661
M17  T 0.9 0.5 6.61327775661
M17  T 0.9 0.6 6.61327775661
M17  T 0.9 0.7 6.61327775661
M17  T 0.9 0.8 6.61327775661
M17  T 0.9 0.9 6.61327775661
M17  T 0.9 1.0 6.61327775661
M17  T 1.0 0.1 6.61327775661
M17  T 1.0 0.2 6.61327775661
M17  T 1.0 0.3 6.61327775661
M17  T 1.0 0.4 6.61327775661
M17  T 1.0 0.5 6.61327775661
M17  T 1.0 0.6 6.61327775661
M17  T 1.0 0.7 6.61327775661
M17  T 1.0 0.8 6.61327775661
M17  T 1.0 0.9 6.61327775661
M17  T 1.0 1.0 6.61327775661
M17  F 0.1 0.1 6.61327775661
M17  F 0.1 0.2 6.61327775661
M17  F 0.1 0.3 6.61327775661
M17  F 0.1 0.4 6.61327775661
M17  F 0.1 0.5 6.61327775661
M17  F 0.1 0.6 6.61327775661
M17  F 0.1 0.7 6.61327775661
M17  F 0.1 0.8 6.61327775661
M17  F 0.1 0.9 6.61327775661
M17  F 0.1 1.0 6.61327775661
M17  F 0.2 0.1 6.61327775661
M17  F 0.2 0.2 6.61327775661
M17  F 0.2 0.3 6.61327775661
M17  F 0.2 0.4 6.61327775661
M17  F 0.2 0.5 6.61327775661
M17  F 0.2 0.6 6.61327775661
M17  F 0.2 0.7 6.61327775661
M17  F 0.2 0.8 6.61327775661
M17  F 0.2 0.9 6.61327775661
M17  F 0.2 1.0 6.61327775661
M17  F 0.3 0.1 6.61327775661
M17  F 0.3 0.2 6.61327775661
M17  F 0.3 0.3 6.61327775661
M17  F 0.3 0.4 6.61327775661
M17  F 0.3 0.5 6.61327775661
M17  F 0.3 0.6 6.61327775661
M17  F 0.3 0.7 6.61327775661
M17  F 0.3 0.8 6.61327775661
M17  F 0.3 0.9 6.61327775661
M17  F 0.3 1.0 6.61327775661
M17  F 0.4 0.1 6.61327775661
M17  F 0.4 0.2 6.61327775661
M17  F 0.4 0.3 6.61327775661
M17  F 0.4 0.4 6.61327775661
M17  F 0.4 0.5 6.61327775661
M17  F 0.4 0.6 6.61327775661
M17  F 0.4 0.7 6.61327775661
M17  F 0.4 0.8 6.61327775661
M17  F 0.4 0.9 6.61327775661
M17  F 0.4 1.0 6.61327775661
M17  F 0.5 0.1 6.61327775661
M17  F 0.5 0.2 6.61327775661
M17  F 0.5 0.3 6.61327775661
M17  F 0.5 0.4 6.61327775661
M17  F 0.5 0.5 6.61327775661
M17  F 0.5 0.6 6.61327775661
M17  F 0.5 0.7 6.61327775661
M17  F 0.5 0.8 6.61327775661
M17  F 0.5 0.9 6.61327775661
M17  F 0.5 1.0 6.61327775661
M17  F 0.6 0.1 6.61327775661
M17  F 0.6 0.2 6.61327775661
M17  F 0.6 0.3 6.61327775661
M17  F 0.6 0.4 6.61327775661
M17  F 0.6 0.5 6.61327775661
M17  F 0.6 0.6 6.61327775661
M17  F 0.6 0.7 6.61327775661
M17  F 0.6 0.8 6.61327775661
M17  F 0.6 0.9 6.61327775661
M17  F 0.6 1.0 6.61327775661
M17  F 0.7 0.1 6.61327775661
M17  F 0.7 0.2 6.61327775661
M17  F 0.7 0.3 6.61327775661
M17  F 0.7 0.4 6.61327775661
M17  F 0.7 0.5 6.61327775661
M17  F 0.7 0.6 6.61327775661
M17  F 0.7 0.7 6.61327775661
M17  F 0.7 0.8 6.61327775661
M17  F 0.7 0.9 6.61327775661
M17  F 0.7 1.0 6.61327775661
M17  F 0.8 0.1 6.61327775661
M17  F 0.8 0.2 6.61327775661
M17  F 0.8 0.3 6.61327775661
M17  F 0.8 0.4 6.61327775661
M17  F 0.8 0.5 6.61327775661
M17  F 0.8 0.6 6.61327775661
M17  F 0.8 0.7 6.61327775661
M17  F 0.8 0.8 6.61327775661
M17  F 0.8 0.9 6.61327775661
M17  F 0.8 1.0 6.61327775661
M17  F 0.9 0.1 6.61327775661
M17  F 0.9 0.2 6.61327775661
M17  F 0.9 0.3 6.61327775661
M17  F 0.9 0.4 6.61327775661
M17  F 0.9 0.5 6.61327775661
M17  F 0.9 0.6 6.61327775661
M17  F 0.9 0.7 6.61327775661
M17  F 0.9 0.8 6.61327775661
M17  F 0.9 0.9 6.61327775661
M17  F 0.9 1.0 6.61327775661
M17  F 1.0 0.1 6.61327775661
M17  F 1.0 0.2 6.61327775661
M17  F 1.0 0.3 6.61327775661
M17  F 1.0 0.4 6.61327775661
M17  F 1.0 0.5 6.61327775661
M17  F 1.0 0.6 6.61327775661
M17  F 1.0 0.7 6.61327775661
M17  F 1.0 0.8 6.61327775661
M17  F 1.0 0.9 6.61327775661
M17  F 1.0 1.0 6.61327775661
M18  T 0.1 0.1 12.4099381196
M18  T 0.1 0.2 12.4099381196
M18  T 0.1 0.3 12.4099381196
M18  T 0.1 0.4 12.4099381196
M18  T 0.1 0.5 12.4099381196
M18  T 0.1 0.6 12.4099381196
M18  T 0.1 0.7 12.4099381196
M18  T 0.1 0.8 12.4099381196
M18  T 0.1 0.9 12.4099381196
M18  T 0.1 1.0 12.4099381196
M18  T 0.2 0.1 12.4099381196
M18  T 0.2 0.2 12.4099381196
M18  T 0.2 0.3 12.4099381196
M18  T 0.2 0.4 12.4099381196
M18  T 0.2 0.5 12.4099381196
M18  T 0.2 0.6 12.4099381196
M18  T 0.2 0.7 12.4099381196
M18  T 0.2 0.8 12.4099381196
M18  T 0.2 0.9 12.4099381196
M18  T 0.2 1.0 12.4099381196
M18  T 0.3 0.1 12.4099381196
M18  T 0.3 0.2 12.4099381196
M18  T 0.3 0.3 12.4099381196
M18  T 0.3 0.4 12.4099381196
M18  T 0.3 0.5 12.4099381196
M18  T 0.3 0.6 12.4099381196
M18  T 0.3 0.7 12.4099381196
M18  T 0.3 0.8 12.4099381196
M18  T 0.3 0.9 12.4099381196
M18  T 0.3 1.0 12.4099381196
M18  T 0.4 0.1 12.4099381196
M18  T 0.4 0.2 12.4099381196
M18  T 0.4 0.3 12.4099381196
M18  T 0.4 0.4 12.4099381196
M18  T 0.4 0.5 12.4099381196
M18  T 0.4 0.6 12.4099381196
M18  T 0.4 0.7 12.4099381196
M18  T 0.4 0.8 12.4099381196
M18  T 0.4 0.9 12.4099381196
M18  T 0.4 1.0 12.4099381196
M18  T 0.5 0.1 12.4099381196
M18  T 0.5 0.2 12.4099381196
M18  T 0.5 0.3 12.4099381196
M18  T 0.5 0.4 12.4099381196
M18  T 0.5 0.5 12.4099381196
M18  T 0.5 0.6 12.4099381196
M18  T 0.5 0.7 12.4099381196
M18  T 0.5 0.8 12.4099381196
M18  T 0.5 0.9 12.4099381196
M18  T 0.5 1.0 12.4099381196
M18  T 0.6 0.1 12.4099381196
M18  T 0.6 0.2 12.4099381196
M18  T 0.6 0.3 12.4099381196
M18  T 0.6 0.4 12.4099381196
M18  T 0.6 0.5 12.4099381196
M18  T 0.6 0.6 12.4099381196
M18  T 0.6 0.7 12.4099381196
M18  T 0.6 0.8 12.4099381196
M18  T 0.6 0.9 12.4099381196
M18  T 0.6 1.0 12.4099381196
M18  T 0.7 0.1 12.4099381196
M18  T 0.7 0.2 12.4099381196
M18  T 0.7 0.3 12.4099381196
M18  T 0.7 0.4 12.4099381196
M18  T 0.7 0.5 12.4099381196
M18  T 0.7 0.6 12.4099381196
M18  T 0.7 0.7 12.4099381196
M18  T 0.7 0.8 12.4099381196
M18  T 0.7 0.9 12.4099381196
M18  T 0.7 1.0 12.4099381196
M18  T 0.8 0.1 12.4099381196
M18  T 0.8 0.2 12.4099381196
M18  T 0.8 0.3 12.4099381196
M18  T 0.8 0.4 12.4099381196
M18  T 0.8 0.5 12.4099381196
M18  T 0.8 0.6 12.4099381196
M18  T 0.8 0.7 12.4099381196
M18  T 0.8 0.8 12.4099381196
M18  T 0.8 0.9 12.4099381196
M18  T 0.8 1.0 12.4099381196
M18  T 0.9 0.1 12.4099381196
M18  T 0.9 0.2 12.4099381196
M18  T 0.9 0.3 12.4099381196
M18  T 0.9 0.4 12.4099381196
M18  T 0.9 0.5 12.4099381196
M18  T 0.9 0.6 12.4099381196
M18  T 0.9 0.7 12.4099381196
M18  T 0.9 0.8 12.4099381196
M18  T 0.9 0.9 12.4099381196
M18  T 0.9 1.0 12.4099381196
M18  T 1.0 0.1 12.4099381196
M18  T 1.0 0.2 12.4099381196
M18  T 1.0 0.3 12.4099381196
M18  T 1.0 0.4 12.4099381196
M18  T 1.0 0.5 12.4099381196
M18  T 1.0 0.6 12.4099381196
M18  T 1.0 0.7 12.4099381196
M18  T 1.0 0.8 12.4099381196
M18  T 1.0 0.9 12.4099381196
M18  T 1.0 1.0 12.4099381196
M18  F 0.1 0.1 12.4099381196
M18  F 0.1 0.2 12.4099381196
M18  F 0.1 0.3 12.4099381196
M18  F 0.1 0.4 12.4099381196
M18  F 0.1 0.5 12.4099381196
M18  F 0.1 0.6 12.4099381196
M18  F 0.1 0.7 12.4099381196
M18  F 0.1 0.8 12.4099381196
M18  F 0.1 0.9 12.4099381196
M18  F 0.1 1.0 12.4099381196
M18  F 0.2 0.1 12.4099381196
M18  F 0.2 0.2 12.4099381196
M18  F 0.2 0.3 12.4099381196
M18  F 0.2 0.4 12.4099381196
M18  F 0.2 0.5 12.4099381196
M18  F 0.2 0.6 12.4099381196
M18  F 0.2 0.7 12.4099381196
M18  F 0.2 0.8 12.4099381196
M18  F 0.2 0.9 12.4099381196
M18  F 0.2 1.0 12.4099381196
M18  F 0.3 0.1 12.4099381196
M18  F 0.3 0.2 12.4099381196
M18  F 0.3 0.3 12.4099381196
M18  F 0.3 0.4 12.4099381196
M18  F 0.3 0.5 12.4099381196
M18  F 0.3 0.6 12.4099381196
M18  F 0.3 0.7 12.4099381196
M18  F 0.3 0.8 12.4099381196
M18  F 0.3 0.9 12.4099381196
M18  F 0.3 1.0 12.4099381196
M18  F 0.4 0.1 12.4099381196
M18  F 0.4 0.2 12.4099381196
M18  F 0.4 0.3 12.4099381196
M18  F 0.4 0.4 12.4099381196
M18  F 0.4 0.5 12.4099381196
M18  F 0.4 0.6 12.4099381196
M18  F 0.4 0.7 12.4099381196
M18  F 0.4 0.8 12.4099381196
M18  F 0.4 0.9 12.4099381196
M18  F 0.4 1.0 12.4099381196
M18  F 0.5 0.1 12.4099381196
M18  F 0.5 0.2 12.4099381196
M18  F 0.5 0.3 12.4099381196
M18  F 0.5 0.4 12.4099381196
M18  F 0.5 0.5 12.4099381196
M18  F 0.5 0.6 12.4099381196
M18  F 0.5 0.7 12.4099381196
M18  F 0.5 0.8 12.4099381196
M18  F 0.5 0.9 12.4099381196
M18  F 0.5 1.0 12.4099381196
M18  F 0.6 0.1 12.4099381196
M18  F 0.6 0.2 12.4099381196
M18  F 0.6 0.3 12.4099381196
M18  F 0.6 0.4 12.4099381196
M18  F 0.6 0.5 12.4099381196
M18  F 0.6 0.6 12.4099381196
M18  F 0.6 0.7 12.4099381196
M18  F 0.6 0.8 12.4099381196
M18  F 0.6 0.9 12.4099381196
M18  F 0.6 1.0 12.4099381196
M18  F 0.7 0.1 12.4099381196
M18  F 0.7 0.2 12.4099381196
M18  F 0.7 0.3 12.4099381196
M18  F 0.7 0.4 12.4099381196
M18  F 0.7 0.5 12.4099381196
M18  F 0.7 0.6 12.4099381196
M18  F 0.7 0.7 12.4099381196
M18  F 0.7 0.8 12.4099381196
M18  F 0.7 0.9 12.4099381196
M18  F 0.7 1.0 12.4099381196
M18  F 0.8 0.1 12.4099381196
M18  F 0.8 0.2 12.4099381196
M18  F 0.8 0.3 12.4099381196
M18  F 0.8 0.4 12.4099381196
M18  F 0.8 0.5 12.4099381196
M18  F 0.8 0.6 12.4099381196
M18  F 0.8 0.7 12.4099381196
M18  F 0.8 0.8 12.4099381196
M18  F 0.8 0.9 12.4099381196
M18  F 0.8 1.0 12.4099381196
M18  F 0.9 0.1 12.4099381196
M18  F 0.9 0.2 12.4099381196
M18  F 0.9 0.3 12.4099381196
M18  F 0.9 0.4 12.4099381196
M18  F 0.9 0.5 12.4099381196
M18  F 0.9 0.6 12.4099381196
M18  F 0.9 0.7 12.4099381196
M18  F 0.9 0.8 12.4099381196
M18  F 0.9 0.9 12.4099381196
M18  F 0.9 1.0 12.4099381196
M18  F 1.0 0.1 12.4099381196
M18  F 1.0 0.2 12.4099381196
M18  F 1.0 0.3 12.4099381196
M18  F 1.0 0.4 12.4099381196
M18  F 1.0 0.5 12.4099381196
M18  F 1.0 0.6 12.4099381196
M18  F 1.0 0.7 12.4099381196
M18  F 1.0 0.8 12.4099381196
M18  F 1.0 0.9 12.4099381196
M18  F 1.0 1.0 12.4099381196


==> anc/startrack_O1_means.dat <==
M10  T 0.1 0.1 14.1805244725
M10  T 0.1 0.2 14.1805244725
M10  T 0.1 0.3 14.1805244725
M10  T 0.1 0.4 14.1805244725
M10  T 0.1 0.5 14.1805244725
M10  T 0.1 0.6 14.1805244725
M10  T 0.1 0.7 14.1805244725
M10  T 0.1 0.8 14.1805244725
M10  T 0.1 0.9 14.1805244725
M10  T 0.1 1.0 14.1805244725
M10  T 0.2 0.1 14.1805244725
M10  T 0.2 0.2 14.1805244725
M10  T 0.2 0.3 14.1805244725
M10  T 0.2 0.4 14.1805244725
M10  T 0.2 0.5 14.1805244725
M10  T 0.2 0.6 14.1805244725
M10  T 0.2 0.7 14.1805244725
M10  T 0.2 0.8 14.1805244725
M10  T 0.2 0.9 14.1805244725
M10  T 0.2 1.0 14.1805244725
M10  T 0.3 0.1 14.1805244725
M10  T 0.3 0.2 14.1805244725
M10  T 0.3 0.3 14.1805244725
M10  T 0.3 0.4 14.1805244725
M10  T 0.3 0.5 14.1805244725
M10  T 0.3 0.6 14.1805244725
M10  T 0.3 0.7 14.1805244725
M10  T 0.3 0.8 14.1805244725
M10  T 0.3 0.9 14.1805244725
M10  T 0.3 1.0 14.1805244725
M10  T 0.4 0.1 14.1805244725
M10  T 0.4 0.2 14.1805244725
M10  T 0.4 0.3 14.1805244725
M10  T 0.4 0.4 14.1805244725
M10  T 0.4 0.5 14.1805244725
M10  T 0.4 0.6 14.1805244725
M10  T 0.4 0.7 14.1805244725
M10  T 0.4 0.8 14.1805244725
M10  T 0.4 0.9 14.1805244725
M10  T 0.4 1.0 14.1805244725
M10  T 0.5 0.1 14.1805244725
M10  T 0.5 0.2 14.1805244725
M10  T 0.5 0.3 14.1805244725
M10  T 0.5 0.4 14.1805244725
M10  T 0.5 0.5 14.1805244725
M10  T 0.5 0.6 14.1805244725
M10  T 0.5 0.7 14.1805244725
M10  T 0.5 0.8 14.1805244725
M10  T 0.5 0.9 14.1805244725
M10  T 0.5 1.0 14.1805244725
M10  T 0.6 0.1 14.1805244725
M10  T 0.6 0.2 14.1805244725
M10  T 0.6 0.3 14.1805244725
M10  T 0.6 0.4 14.1805244725
M10  T 0.6 0.5 14.1805244725
M10  T 0.6 0.6 14.1805244725
M10  T 0.6 0.7 14.1805244725
M10  T 0.6 0.8 14.1805244725
M10  T 0.6 0.9 14.1805244725
M10  T 0.6 1.0 14.1805244725
M10  T 0.7 0.1 14.1805244725
M10  T 0.7 0.2 14.1805244725
M10  T 0.7 0.3 14.1805244725
M10  T 0.7 0.4 14.1805244725
M10  T 0.7 0.5 14.1805244725
M10  T 0.7 0.6 14.1805244725
M10  T 0.7 0.7 14.1805244725
M10  T 0.7 0.8 14.1805244725
M10  T 0.7 0.9 14.1805244725
M10  T 0.7 1.0 14.1805244725
M10  T 0.8 0.1 14.1805244725
M10  T 0.8 0.2 14.1805244725
M10  T 0.8 0.3 14.1805244725
M10  T 0.8 0.4 14.1805244725
M10  T 0.8 0.5 14.1805244725
M10  T 0.8 0.6 14.1805244725
M10  T 0.8 0.7 14.1805244725
M10  T 0.8 0.8 14.1805244725
M10  T 0.8 0.9 14.1805244725
M10  T 0.8 1.0 14.1805244725
M10  T 0.9 0.1 14.1805244725
M10  T 0.9 0.2 14.1805244725
M10  T 0.9 0.3 14.1805244725
M10  T 0.9 0.4 14.1805244725
M10  T 0.9 0.5 14.1805244725
M10  T 0.9 0.6 14.1805244725
M10  T 0.9 0.7 14.1805244725
M10  T 0.9 0.8 14.1805244725
M10  T 0.9 0.9 14.1805244725
M10  T 0.9 1.0 14.1805244725
M10  T 1.0 0.1 14.1805244725
M10  T 1.0 0.2 14.1805244725
M10  T 1.0 0.3 14.1805244725
M10  T 1.0 0.4 14.1805244725
M10  T 1.0 0.5 14.1805244725
M10  T 1.0 0.6 14.1805244725
M10  T 1.0 0.7 14.1805244725
M10  T 1.0 0.8 14.1805244725
M10  T 1.0 0.9 14.1805244725
M10  T 1.0 1.0 14.1805244725
M10  F 0.1 0.1 14.1805244725
M10  F 0.1 0.2 14.1805244725
M10  F 0.1 0.3 14.1805244725
M10  F 0.1 0.4 14.1805244725
M10  F 0.1 0.5 14.1805244725
M10  F 0.1 0.6 14.1805244725
M10  F 0.1 0.7 14.1805244725
M10  F 0.1 0.8 14.1805244725
M10  F 0.1 0.9 14.1805244725
M10  F 0.1 1.0 14.1805244725
M10  F 0.2 0.1 14.1805244725
M10  F 0.2 0.2 14.1805244725
M10  F 0.2 0.3 14.1805244725
M10  F 0.2 0.4 14.1805244725
M10  F 0.2 0.5 14.1805244725
M10  F 0.2 0.6 14.1805244725
M10  F 0.2 0.7 14.1805244725
M10  F 0.2 0.8 14.1805244725
M10  F 0.2 0.9 14.1805244725
M10  F 0.2 1.0 14.1805244725
M10  F 0.3 0.1 14.1805244725
M10  F 0.3 0.2 14.1805244725
M10  F 0.3 0.3 14.1805244725
M10  F 0.3 0.4 14.1805244725
M10  F 0.3 0.5 14.1805244725
M10  F 0.3 0.6 14.1805244725
M10  F 0.3 0.7 14.1805244725
M10  F 0.3 0.8 14.1805244725
M10  F 0.3 0.9 14.1805244725
M10  F 0.3 1.0 14.1805244725
M10  F 0.4 0.1 14.1805244725
M10  F 0.4 0.2 14.1805244725
M10  F 0.4 0.3 14.1805244725
M10  F 0.4 0.4 14.1805244725
M10  F 0.4 0.5 14.1805244725
M10  F 0.4 0.6 14.1805244725
M10  F 0.4 0.7 14.1805244725
M10  F 0.4 0.8 14.1805244725
M10  F 0.4 0.9 14.1805244725
M10  F 0.4 1.0 14.1805244725
M10  F 0.5 0.1 14.1805244725
M10  F 0.5 0.2 14.1805244725
M10  F 0.5 0.3 14.1805244725
M10  F 0.5 0.4 14.1805244725
M10  F 0.5 0.5 14.1805244725
M10  F 0.5 0.6 14.1805244725
M10  F 0.5 0.7 14.1805244725
M10  F 0.5 0.8 14.1805244725
M10  F 0.5 0.9 14.1805244725
M10  F 0.5 1.0 14.1805244725
M10  F 0.6 0.1 14.1805244725
M10  F 0.6 0.2 14.1805244725
M10  F 0.6 0.3 14.1805244725
M10  F 0.6 0.4 14.1805244725
M10  F 0.6 0.5 14.1805244725
M10  F 0.6 0.6 14.1805244725
M10  F 0.6 0.7 14.1805244725
M10  F 0.6 0.8 14.1805244725
M10  F 0.6 0.9 14.1805244725
M10  F 0.6 1.0 14.1805244725
M10  F 0.7 0.1 14.1805244725
M10  F 0.7 0.2 14.1805244725
M10  F 0.7 0.3 14.1805244725
M10  F 0.7 0.4 14.1805244725
M10  F 0.7 0.5 14.1805244725
M10  F 0.7 0.6 14.1805244725
M10  F 0.7 0.7 14.1805244725
M10  F 0.7 0.8 14.1805244725
M10  F 0.7 0.9 14.1805244725
M10  F 0.7 1.0 14.1805244725
M10  F 0.8 0.1 14.1805244725
M10  F 0.8 0.2 14.1805244725
M10  F 0.8 0.3 14.1805244725
M10  F 0.8 0.4 14.1805244725
M10  F 0.8 0.5 14.1805244725
M10  F 0.8 0.6 14.1805244725
M10  F 0.8 0.7 14.1805244725
M10  F 0.8 0.8 14.1805244725
M10  F 0.8 0.9 14.1805244725
M10  F 0.8 1.0 14.1805244725
M10  F 0.9 0.1 14.1805244725
M10  F 0.9 0.2 14.1805244725
M10  F 0.9 0.3 14.1805244725
M10  F 0.9 0.4 14.1805244725
M10  F 0.9 0.5 14.1805244725
M10  F 0.9 0.6 14.1805244725
M10  F 0.9 0.7 14.1805244725
M10  F 0.9 0.8 14.1805244725
M10  F 0.9 0.9 14.1805244725
M10  F 0.9 1.0 14.1805244725
M10  F 1.0 0.1 14.1805244725
M10  F 1.0 0.2 14.1805244725
M10  F 1.0 0.3 14.1805244725
M10  F 1.0 0.4 14.1805244725
M10  F 1.0 0.5 14.1805244725
M10  F 1.0 0.6 14.1805244725
M10  F 1.0 0.7 14.1805244725
M10  F 1.0 0.8 14.1805244725
M10  F 1.0 0.9 14.1805244725
M10  F 1.0 1.0 14.1805244725
M13  T 0.1 0.1 0.453222831448
M13  T 0.1 0.2 0.453222831448
M13  T 0.1 0.3 0.453222831448
M13  T 0.1 0.4 0.453222831448
M13  T 0.1 0.5 0.453222831448
M13  T 0.1 0.6 0.453222831448
M13  T 0.1 0.7 0.453222831448
M13  T 0.1 0.8 0.453222831448
M13  T 0.1 0.9 0.453222831448
M13  T 0.1 1.0 0.453222831448
M13  T 0.2 0.1 0.453222831448
M13  T 0.2 0.2 0.453222831448
M13  T 0.2 0.3 0.453222831448
M13  T 0.2 0.4 0.453222831448
M13  T 0.2 0.5 0.453222831448
M13  T 0.2 0.6 0.453222831448
M13  T 0.2 0.7 0.453222831448
M13  T 0.2 0.8 0.453222831448
M13  T 0.2 0.9 0.453222831448
M13  T 0.2 1.0 0.453222831448
M13  T 0.3 0.1 0.453222831448
M13  T 0.3 0.2 0.453222831448
M13  T 0.3 0.3 0.453222831448
M13  T 0.3 0.4 0.453222831448
M13  T 0.3 0.5 0.453222831448
M13  T 0.3 0.6 0.453222831448
M13  T 0.3 0.7 0.453222831448
M13  T 0.3 0.8 0.453222831448
M13  T 0.3 0.9 0.453222831448
M13  T 0.3 1.0 0.453222831448
M13  T 0.4 0.1 0.453222831448
M13  T 0.4 0.2 0.453222831448
M13  T 0.4 0.3 0.453222831448
M13  T 0.4 0.4 0.453222831448
M13  T 0.4 0.5 0.453222831448
M13  T 0.4 0.6 0.453222831448
M13  T 0.4 0.7 0.453222831448
M13  T 0.4 0.8 0.453222831448
M13  T 0.4 0.9 0.453222831448
M13  T 0.4 1.0 0.453222831448
M13  T 0.5 0.1 0.453222831448
M13  T 0.5 0.2 0.453222831448
M13  T 0.5 0.3 0.453222831448
M13  T 0.5 0.4 0.453222831448
M13  T 0.5 0.5 0.453222831448
M13  T 0.5 0.6 0.453222831448
M13  T 0.5 0.7 0.453222831448
M13  T 0.5 0.8 0.453222831448
M13  T 0.5 0.9 0.453222831448
M13  T 0.5 1.0 0.453222831448
M13  T 0.6 0.1 0.453222831448
M13  T 0.6 0.2 0.453222831448
M13  T 0.6 0.3 0.453222831448
M13  T 0.6 0.4 0.453222831448
M13  T 0.6 0.5 0.453222831448
M13  T 0.6 0.6 0.453222831448
M13  T 0.6 0.7 0.453222831448
M13  T 0.6 0.8 0.453222831448
M13  T 0.6 0.9 0.453222831448
M13  T 0.6 1.0 0.453222831448
M13  T 0.7 0.1 0.453222831448
M13  T 0.7 0.2 0.453222831448
M13  T 0.7 0.3 0.453222831448
M13  T 0.7 0.4 0.453222831448
M13  T 0.7 0.5 0.453222831448
M13  T 0.7 0.6 0.453222831448
M13  T 0.7 0.7 0.453222831448
M13  T 0.7 0.8 0.453222831448
M13  T 0.7 0.9 0.453222831448
M13  T 0.7 1.0 0.453222831448
M13  T 0.8 0.1 0.453222831448
M13  T 0.8 0.2 0.453222831448
M13  T 0.8 0.3 0.453222831448
M13  T 0.8 0.4 0.453222831448
M13  T 0.8 0.5 0.453222831448
M13  T 0.8 0.6 0.453222831448
M13  T 0.8 0.7 0.453222831448
M13  T 0.8 0.8 0.453222831448
M13  T 0.8 0.9 0.453222831448
M13  T 0.8 1.0 0.453222831448
M13  T 0.9 0.1 0.453222831448
M13  T 0.9 0.2 0.453222831448
M13  T 0.9 0.3 0.453222831448
M13  T 0.9 0.4 0.453222831448
M13  T 0.9 0.5 0.453222831448
M13  T 0.9 0.6 0.453222831448
M13  T 0.9 0.7 0.453222831448
M13  T 0.9 0.8 0.453222831448
M13  T 0.9 0.9 0.453222831448
M13  T 0.9 1.0 0.453222831448
M13  T 1.0 0.1 0.453222831448
M13  T 1.0 0.2 0.453222831448
M13  T 1.0 0.3 0.453222831448
M13  T 1.0 0.4 0.453222831448
M13  T 1.0 0.5 0.453222831448
M13  T 1.0 0.6 0.453222831448
M13  T 1.0 0.7 0.453222831448
M13  T 1.0 0.8 0.453222831448
M13  T 1.0 0.9 0.453222831448
M13  T 1.0 1.0 0.453222831448
M13  F 0.1 0.1 0.453222831448
M13  F 0.1 0.2 0.453222831448
M13  F 0.1 0.3 0.453222831448
M13  F 0.1 0.4 0.453222831448
M13  F 0.1 0.5 0.453222831448
M13  F 0.1 0.6 0.453222831448
M13  F 0.1 0.7 0.453222831448
M13  F 0.1 0.8 0.453222831448
M13  F 0.1 0.9 0.453222831448
M13  F 0.1 1.0 0.453222831448
M13  F 0.2 0.1 0.453222831448
M13  F 0.2 0.2 0.453222831448
M13  F 0.2 0.3 0.453222831448
M13  F 0.2 0.4 0.453222831448
M13  F 0.2 0.5 0.453222831448
M13  F 0.2 0.6 0.453222831448
M13  F 0.2 0.7 0.453222831448
M13  F 0.2 0.8 0.453222831448
M13  F 0.2 0.9 0.453222831448
M13  F 0.2 1.0 0.453222831448
M13  F 0.3 0.1 0.453222831448
M13  F 0.3 0.2 0.453222831448
M13  F 0.3 0.3 0.453222831448
M13  F 0.3 0.4 0.453222831448
M13  F 0.3 0.5 0.453222831448
M13  F 0.3 0.6 0.453222831448
M13  F 0.3 0.7 0.453222831448
M13  F 0.3 0.8 0.453222831448
M13  F 0.3 0.9 0.453222831448
M13  F 0.3 1.0 0.453222831448
M13  F 0.4 0.1 0.453222831448
M13  F 0.4 0.2 0.453222831448
M13  F 0.4 0.3 0.453222831448
M13  F 0.4 0.4 0.453222831448
M13  F 0.4 0.5 0.453222831448
M13  F 0.4 0.6 0.453222831448
M13  F 0.4 0.7 0.453222831448
M13  F 0.4 0.8 0.453222831448
M13  F 0.4 0.9 0.453222831448
M13  F 0.4 1.0 0.453222831448
M13  F 0.5 0.1 0.453222831448
M13  F 0.5 0.2 0.453222831448
M13  F 0.5 0.3 0.453222831448
M13  F 0.5 0.4 0.453222831448
M13  F 0.5 0.5 0.453222831448
M13  F 0.5 0.6 0.453222831448
M13  F 0.5 0.7 0.453222831448
M13  F 0.5 0.8 0.453222831448
M13  F 0.5 0.9 0.453222831448
M13  F 0.5 1.0 0.453222831448
M13  F 0.6 0.1 0.453222831448
M13  F 0.6 0.2 0.453222831448
M13  F 0.6 0.3 0.453222831448
M13  F 0.6 0.4 0.453222831448
M13  F 0.6 0.5 0.453222831448
M13  F 0.6 0.6 0.453222831448
M13  F 0.6 0.7 0.453222831448
M13  F 0.6 0.8 0.453222831448
M13  F 0.6 0.9 0.453222831448
M13  F 0.6 1.0 0.453222831448
M13  F 0.7 0.1 0.453222831448
M13  F 0.7 0.2 0.453222831448
M13  F 0.7 0.3 0.453222831448
M13  F 0.7 0.4 0.453222831448
M13  F 0.7 0.5 0.453222831448
M13  F 0.7 0.6 0.453222831448
M13  F 0.7 0.7 0.453222831448
M13  F 0.7 0.8 0.453222831448
M13  F 0.7 0.9 0.453222831448
M13  F 0.7 1.0 0.453222831448
M13  F 0.8 0.1 0.453222831448
M13  F 0.8 0.2 0.453222831448
M13  F 0.8 0.3 0.453222831448
M13  F 0.8 0.4 0.453222831448
M13  F 0.8 0.5 0.453222831448
M13  F 0.8 0.6 0.453222831448
M13  F 0.8 0.7 0.453222831448
M13  F 0.8 0.8 0.453222831448
M13  F 0.8 0.9 0.453222831448
M13  F 0.8 1.0 0.453222831448
M13  F 0.9 0.1 0.453222831448
M13  F 0.9 0.2 0.453222831448
M13  F 0.9 0.3 0.453222831448
M13  F 0.9 0.4 0.453222831448
M13  F 0.9 0.5 0.453222831448
M13  F 0.9 0.6 0.453222831448
M13  F 0.9 0.7 0.453222831448
M13  F 0.9 0.8 0.453222831448
M13  F 0.9 0.9 0.453222831448
M13  F 0.9 1.0 0.453222831448
M13  F 1.0 0.1 0.453222831448
M13  F 1.0 0.2 0.453222831448
M13  F 1.0 0.3 0.453222831448
M13  F 1.0 0.4 0.453222831448
M13  F 1.0 0.5 0.453222831448
M13  F 1.0 0.6 0.453222831448
M13  F 1.0 0.7 0.453222831448
M13  F 1.0 0.8 0.453222831448
M13  F 1.0 0.9 0.453222831448
M13  F 1.0 1.0 0.453222831448
M14  T 0.1 0.1 0.737237698692
M14  T 0.1 0.2 0.737237698692
M14  T 0.1 0.3 0.737237698692
M14  T 0.1 0.4 0.737237698692
M14  T 0.1 0.5 0.737237698692
M14  T 0.1 0.6 0.737237698692
M14  T 0.1 0.7 0.737237698692
M14  T 0.1 0.8 0.737237698692
M14  T 0.1 0.9 0.737237698692
M14  T 0.1 1.0 0.737237698692
M14  T 0.2 0.1 0.737237698692
M14  T 0.2 0.2 0.737237698692
M14  T 0.2 0.3 0.737237698692
M14  T 0.2 0.4 0.737237698692
M14  T 0.2 0.5 0.737237698692
M14  T 0.2 0.6 0.737237698692
M14  T 0.2 0.7 0.737237698692
M14  T 0.2 0.8 0.737237698692
M14  T 0.2 0.9 0.737237698692
M14  T 0.2 1.0 0.737237698692
M14  T 0.3 0.1 0.737237698692
M14  T 0.3 0.2 0.737237698692
M14  T 0.3 0.3 0.737237698692
M14  T 0.3 0.4 0.737237698692
M14  T 0.3 0.5 0.737237698692
M14  T 0.3 0.6 0.737237698692
M14  T 0.3 0.7 0.737237698692
M14  T 0.3 0.8 0.737237698692
M14  T 0.3 0.9 0.737237698692
M14  T 0.3 1.0 0.737237698692
M14  T 0.4 0.1 0.737237698692
M14  T 0.4 0.2 0.737237698692
M14  T 0.4 0.3 0.737237698692
M14  T 0.4 0.4 0.737237698692
M14  T 0.4 0.5 0.737237698692
M14  T 0.4 0.6 0.737237698692
M14  T 0.4 0.7 0.737237698692
M14  T 0.4 0.8 0.737237698692
M14  T 0.4 0.9 0.737237698692
M14  T 0.4 1.0 0.737237698692
M14  T 0.5 0.1 0.737237698692
M14  T 0.5 0.2 0.737237698692
M14  T 0.5 0.3 0.737237698692
M14  T 0.5 0.4 0.737237698692
M14  T 0.5 0.5 0.737237698692
M14  T 0.5 0.6 0.737237698692
M14  T 0.5 0.7 0.737237698692
M14  T 0.5 0.8 0.737237698692
M14  T 0.5 0.9 0.737237698692
M14  T 0.5 1.0 0.737237698692
M14  T 0.6 0.1 0.737237698692
M14  T 0.6 0.2 0.737237698692
M14  T 0.6 0.3 0.737237698692
M14  T 0.6 0.4 0.737237698692
M14  T 0.6 0.5 0.737237698692
M14  T 0.6 0.6 0.737237698692
M14  T 0.6 0.7 0.737237698692
M14  T 0.6 0.8 0.737237698692
M14  T 0.6 0.9 0.737237698692
M14  T 0.6 1.0 0.737237698692
M14  T 0.7 0.1 0.737237698692
M14  T 0.7 0.2 0.737237698692
M14  T 0.7 0.3 0.737237698692
M14  T 0.7 0.4 0.737237698692
M14  T 0.7 0.5 0.737237698692
M14  T 0.7 0.6 0.737237698692
M14  T 0.7 0.7 0.737237698692
M14  T 0.7 0.8 0.737237698692
M14  T 0.7 0.9 0.737237698692
M14  T 0.7 1.0 0.737237698692
M14  T 0.8 0.1 0.737237698692
M14  T 0.8 0.2 0.737237698692
M14  T 0.8 0.3 0.737237698692
M14  T 0.8 0.4 0.737237698692
M14  T 0.8 0.5 0.737237698692
M14  T 0.8 0.6 0.737237698692
M14  T 0.8 0.7 0.737237698692
M14  T 0.8 0.8 0.737237698692
M14  T 0.8 0.9 0.737237698692
M14  T 0.8 1.0 0.737237698692
M14  T 0.9 0.1 0.737237698692
M14  T 0.9 0.2 0.737237698692
M14  T 0.9 0.3 0.737237698692
M14  T 0.9 0.4 0.737237698692
M14  T 0.9 0.5 0.737237698692
M14  T 0.9 0.6 0.737237698692
M14  T 0.9 0.7 0.737237698692
M14  T 0.9 0.8 0.737237698692
M14  T 0.9 0.9 0.737237698692
M14  T 0.9 1.0 0.737237698692
M14  T 1.0 0.1 0.737237698692
M14  T 1.0 0.2 0.737237698692
M14  T 1.0 0.3 0.737237698692
M14  T 1.0 0.4 0.737237698692
M14  T 1.0 0.5 0.737237698692
M14  T 1.0 0.6 0.737237698692
M14  T 1.0 0.7 0.737237698692
M14  T 1.0 0.8 0.737237698692
M14  T 1.0 0.9 0.737237698692
M14  T 1.0 1.0 0.737237698692
M14  F 0.1 0.1 0.737237698692
M14  F 0.1 0.2 0.737237698692
M14  F 0.1 0.3 0.737237698692
M14  F 0.1 0.4 0.737237698692
M14  F 0.1 0.5 0.737237698692
M14  F 0.1 0.6 0.737237698692
M14  F 0.1 0.7 0.737237698692
M14  F 0.1 0.8 0.737237698692
M14  F 0.1 0.9 0.737237698692
M14  F 0.1 1.0 0.737237698692
M14  F 0.2 0.1 0.737237698692
M14  F 0.2 0.2 0.737237698692
M14  F 0.2 0.3 0.737237698692
M14  F 0.2 0.4 0.737237698692
M14  F 0.2 0.5 0.737237698692
M14  F 0.2 0.6 0.737237698692
M14  F 0.2 0.7 0.737237698692
M14  F 0.2 0.8 0.737237698692
M14  F 0.2 0.9 0.737237698692
M14  F 0.2 1.0 0.737237698692
M14  F 0.3 0.1 0.737237698692
M14  F 0.3 0.2 0.737237698692
M14  F 0.3 0.3 0.737237698692
M14  F 0.3 0.4 0.737237698692
M14  F 0.3 0.5 0.737237698692
M14  F 0.3 0.6 0.737237698692
M14  F 0.3 0.7 0.737237698692
M14  F 0.3 0.8 0.737237698692
M14  F 0.3 0.9 0.737237698692
M14  F 0.3 1.0 0.737237698692
M14  F 0.4 0.1 0.737237698692
M14  F 0.4 0.2 0.737237698692
M14  F 0.4 0.3 0.737237698692
M14  F 0.4 0.4 0.737237698692
M14  F 0.4 0.5 0.737237698692
M14  F 0.4 0.6 0.737237698692
M14  F 0.4 0.7 0.737237698692
M14  F 0.4 0.8 0.737237698692
M14  F 0.4 0.9 0.737237698692
M14  F 0.4 1.0 0.737237698692
M14  F 0.5 0.1 0.737237698692
M14  F 0.5 0.2 0.737237698692
M14  F 0.5 0.3 0.737237698692
M14  F 0.5 0.4 0.737237698692
M14  F 0.5 0.5 0.737237698692
M14  F 0.5 0.6 0.737237698692
M14  F 0.5 0.7 0.737237698692
M14  F 0.5 0.8 0.737237698692
M14  F 0.5 0.9 0.737237698692
M14  F 0.5 1.0 0.737237698692
M14  F 0.6 0.1 0.737237698692
M14  F 0.6 0.2 0.737237698692
M14  F 0.6 0.3 0.737237698692
M14  F 0.6 0.4 0.737237698692
M14  F 0.6 0.5 0.737237698692
M14  F 0.6 0.6 0.737237698692
M14  F 0.6 0.7 0.737237698692
M14  F 0.6 0.8 0.737237698692
M14  F 0.6 0.9 0.737237698692
M14  F 0.6 1.0 0.737237698692
M14  F 0.7 0.1 0.737237698692
M14  F 0.7 0.2 0.737237698692
M14  F 0.7 0.3 0.737237698692
M14  F 0.7 0.4 0.737237698692
M14  F 0.7 0.5 0.737237698692
M14  F 0.7 0.6 0.737237698692
M14  F 0.7 0.7 0.737237698692
M14  F 0.7 0.8 0.737237698692
M14  F 0.7 0.9 0.737237698692
M14  F 0.7 1.0 0.737237698692
M14  F 0.8 0.1 0.737237698692
M14  F 0.8 0.2 0.737237698692
M14  F 0.8 0.3 0.737237698692
M14  F 0.8 0.4 0.737237698692
M14  F 0.8 0.5 0.737237698692
M14  F 0.8 0.6 0.737237698692
M14  F 0.8 0.7 0.737237698692
M14  F 0.8 0.8 0.737237698692
M14  F 0.8 0.9 0.737237698692
M14  F 0.8 1.0 0.737237698692
M14  F 0.9 0.1 0.737237698692
M14  F 0.9 0.2 0.737237698692
M14  F 0.9 0.3 0.737237698692
M14  F 0.9 0.4 0.737237698692
M14  F 0.9 0.5 0.737237698692
M14  F 0.9 0.6 0.737237698692
M14  F 0.9 0.7 0.737237698692
M14  F 0.9 0.8 0.737237698692
M14  F 0.9 0.9 0.737237698692
M14  F 0.9 1.0 0.737237698692
M14  F 1.0 0.1 0.737237698692
M14  F 1.0 0.2 0.737237698692
M14  F 1.0 0.3 0.737237698692
M14  F 1.0 0.4 0.737237698692
M14  F 1.0 0.5 0.737237698692
M14  F 1.0 0.6 0.737237698692
M14  F 1.0 0.7 0.737237698692
M14  F 1.0 0.8 0.737237698692
M14  F 1.0 0.9 0.737237698692
M14  F 1.0 1.0 0.737237698692
M15  T 0.1 0.1 1.63762425449
M15  T 0.1 0.2 1.63762425449
M15  T 0.1 0.3 1.63762425449
M15  T 0.1 0.4 1.63762425449
M15  T 0.1 0.5 1.63762425449
M15  T 0.1 0.6 1.63762425449
M15  T 0.1 0.7 1.63762425449
M15  T 0.1 0.8 1.63762425449
M15  T 0.1 0.9 1.63762425449
M15  T 0.1 1.0 1.63762425449
M15  T 0.2 0.1 1.63762425449
M15  T 0.2 0.2 1.63762425449
M15  T 0.2 0.3 1.63762425449
M15  T 0.2 0.4 1.63762425449
M15  T 0.2 0.5 1.63762425449
M15  T 0.2 0.6 1.63762425449
M15  T 0.2 0.7 1.63762425449
M15  T 0.2 0.8 1.63762425449
M15  T 0.2 0.9 1.63762425449
M15  T 0.2 1.0 1.63762425449
M15  T 0.3 0.1 1.63762425449
M15  T 0.3 0.2 1.63762425449
M15  T 0.3 0.3 1.63762425449
M15  T 0.3 0.4 1.63762425449
M15  T 0.3 0.5 1.63762425449
M15  T 0.3 0.6 1.63762425449
M15  T 0.3 0.7 1.63762425449
M15  T 0.3 0.8 1.63762425449
M15  T 0.3 0.9 1.63762425449
M15  T 0.3 1.0 1.63762425449
M15  T 0.4 0.1 1.63762425449
M15  T 0.4 0.2 1.63762425449
M15  T 0.4 0.3 1.63762425449
M15  T 0.4 0.4 1.63762425449
M15  T 0.4 0.5 1.63762425449
M15  T 0.4 0.6 1.63762425449
M15  T 0.4 0.7 1.63762425449
M15  T 0.4 0.8 1.63762425449
M15  T 0.4 0.9 1.63762425449
M15  T 0.4 1.0 1.63762425449
M15  T 0.5 0.1 1.63762425449
M15  T 0.5 0.2 1.63762425449
M15  T 0.5 0.3 1.63762425449
M15  T 0.5 0.4 1.63762425449
M15  T 0.5 0.5 1.63762425449
M15  T 0.5 0.6 1.63762425449
M15  T 0.5 0.7 1.63762425449
M15  T 0.5 0.8 1.63762425449
M15  T 0.5 0.9 1.63762425449
M15  T 0.5 1.0 1.63762425449
M15  T 0.6 0.1 1.63762425449
M15  T 0.6 0.2 1.63762425449
M15  T 0.6 0.3 1.63762425449
M15  T 0.6 0.4 1.63762425449
M15  T 0.6 0.5 1.63762425449
M15  T 0.6 0.6 1.63762425449
M15  T 0.6 0.7 1.63762425449
M15  T 0.6 0.8 1.63762425449
M15  T 0.6 0.9 1.63762425449
M15  T 0.6 1.0 1.63762425449
M15  T 0.7 0.1 1.63762425449
M15  T 0.7 0.2 1.63762425449
M15  T 0.7 0.3 1.63762425449
M15  T 0.7 0.4 1.63762425449
M15  T 0.7 0.5 1.63762425449
M15  T 0.7 0.6 1.63762425449
M15  T 0.7 0.7 1.63762425449
M15  T 0.7 0.8 1.63762425449
M15  T 0.7 0.9 1.63762425449
M15  T 0.7 1.0 1.63762425449
M15  T 0.8 0.1 1.63762425449
M15  T 0.8 0.2 1.63762425449
M15  T 0.8 0.3 1.63762425449
M15  T 0.8 0.4 1.63762425449
M15  T 0.8 0.5 1.63762425449
M15  T 0.8 0.6 1.63762425449
M15  T 0.8 0.7 1.63762425449
M15  T 0.8 0.8 1.63762425449
M15  T 0.8 0.9 1.63762425449
M15  T 0.8 1.0 1.63762425449
M15  T 0.9 0.1 1.63762425449
M15  T 0.9 0.2 1.63762425449
M15  T 0.9 0.3 1.63762425449
M15  T 0.9 0.4 1.63762425449
M15  T 0.9 0.5 1.63762425449
M15  T 0.9 0.6 1.63762425449
M15  T 0.9 0.7 1.63762425449
M15  T 0.9 0.8 1.63762425449
M15  T 0.9 0.9 1.63762425449
M15  T 0.9 1.0 1.63762425449
M15  T 1.0 0.1 1.63762425449
M15  T 1.0 0.2 1.63762425449
M15  T 1.0 0.3 1.63762425449
M15  T 1.0 0.4 1.63762425449
M15  T 1.0 0.5 1.63762425449
M15  T 1.0 0.6 1.63762425449
M15  T 1.0 0.7 1.63762425449
M15  T 1.0 0.8 1.63762425449
M15  T 1.0 0.9 1.63762425449
M15  T 1.0 1.0 1.63762425449
M15  F 0.1 0.1 1.63762425449
M15  F 0.1 0.2 1.63762425449
M15  F 0.1 0.3 1.63762425449
M15  F 0.1 0.4 1.63762425449
M15  F 0.1 0.5 1.63762425449
M15  F 0.1 0.6 1.63762425449
M15  F 0.1 0.7 1.63762425449
M15  F 0.1 0.8 1.63762425449
M15  F 0.1 0.9 1.63762425449
M15  F 0.1 1.0 1.63762425449
M15  F 0.2 0.1 1.63762425449
M15  F 0.2 0.2 1.63762425449
M15  F 0.2 0.3 1.63762425449
M15  F 0.2 0.4 1.63762425449
M15  F 0.2 0.5 1.63762425449
M15  F 0.2 0.6 1.63762425449
M15  F 0.2 0.7 1.63762425449
M15  F 0.2 0.8 1.63762425449
M15  F 0.2 0.9 1.63762425449
M15  F 0.2 1.0 1.63762425449
M15  F 0.3 0.1 1.63762425449
M15  F 0.3 0.2 1.63762425449
M15  F 0.3 0.3 1.63762425449
M15  F 0.3 0.4 1.63762425449
M15  F 0.3 0.5 1.63762425449
M15  F 0.3 0.6 1.63762425449
M15  F 0.3 0.7 1.63762425449
M15  F 0.3 0.8 1.63762425449
M15  F 0.3 0.9 1.63762425449
M15  F 0.3 1.0 1.63762425449
M15  F 0.4 0.1 1.63762425449
M15  F 0.4 0.2 1.63762425449
M15  F 0.4 0.3 1.63762425449
M15  F 0.4 0.4 1.63762425449
M15  F 0.4 0.5 1.63762425449
M15  F 0.4 0.6 1.63762425449
M15  F 0.4 0.7 1.63762425449
M15  F 0.4 0.8 1.63762425449
M15  F 0.4 0.9 1.63762425449
M15  F 0.4 1.0 1.63762425449
M15  F 0.5 0.1 1.63762425449
M15  F 0.5 0.2 1.63762425449
M15  F 0.5 0.3 1.63762425449
M15  F 0.5 0.4 1.63762425449
M15  F 0.5 0.5 1.63762425449
M15  F 0.5 0.6 1.63762425449
M15  F 0.5 0.7 1.63762425449
M15  F 0.5 0.8 1.63762425449
M15  F 0.5 0.9 1.63762425449
M15  F 0.5 1.0 1.63762425449
M15  F 0.6 0.1 1.63762425449
M15  F 0.6 0.2 1.63762425449
M15  F 0.6 0.3 1.63762425449
M15  F 0.6 0.4 1.63762425449
M15  F 0.6 0.5 1.63762425449
M15  F 0.6 0.6 1.63762425449
M15  F 0.6 0.7 1.63762425449
M15  F 0.6 0.8 1.63762425449
M15  F 0.6 0.9 1.63762425449
M15  F 0.6 1.0 1.63762425449
M15  F 0.7 0.1 1.63762425449
M15  F 0.7 0.2 1.63762425449
M15  F 0.7 0.3 1.63762425449
M15  F 0.7 0.4 1.63762425449
M15  F 0.7 0.5 1.63762425449
M15  F 0.7 0.6 1.63762425449
M15  F 0.7 0.7 1.63762425449
M15  F 0.7 0.8 1.63762425449
M15  F 0.7 0.9 1.63762425449
M15  F 0.7 1.0 1.63762425449
M15  F 0.8 0.1 1.63762425449
M15  F 0.8 0.2 1.63762425449
M15  F 0.8 0.3 1.63762425449
M15  F 0.8 0.4 1.63762425449
M15  F 0.8 0.5 1.63762425449
M15  F 0.8 0.6 1.63762425449
M15  F 0.8 0.7 1.63762425449
M15  F 0.8 0.8 1.63762425449
M15  F 0.8 0.9 1.63762425449
M15  F 0.8 1.0 1.63762425449
M15  F 0.9 0.1 1.63762425449
M15  F 0.9 0.2 1.63762425449
M15  F 0.9 0.3 1.63762425449
M15  F 0.9 0.4 1.63762425449
M15  F 0.9 0.5 1.63762425449
M15  F 0.9 0.6 1.63762425449
M15  F 0.9 0.7 1.63762425449
M15  F 0.9 0.8 1.63762425449
M15  F 0.9 0.9 1.63762425449
M15  F 0.9 1.0 1.63762425449
M15  F 1.0 0.1 1.63762425449
M15  F 1.0 0.2 1.63762425449
M15  F 1.0 0.3 1.63762425449
M15  F 1.0 0.4 1.63762425449
M15  F 1.0 0.5 1.63762425449
M15  F 1.0 0.6 1.63762425449
M15  F 1.0 0.7 1.63762425449
M15  F 1.0 0.8 1.63762425449
M15  F 1.0 0.9 1.63762425449
M15  F 1.0 1.0 1.63762425449
M16  T 0.1 0.1 3.63345257404
M16  T 0.1 0.2 3.63345257404
M16  T 0.1 0.3 3.63345257404
M16  T 0.1 0.4 3.63345257404
M16  T 0.1 0.5 3.63345257404
M16  T 0.1 0.6 3.63345257404
M16  T 0.1 0.7 3.63345257404
M16  T 0.1 0.8 3.63345257404
M16  T 0.1 0.9 3.63345257404
M16  T 0.1 1.0 3.63345257404
M16  T 0.2 0.1 3.63345257404
M16  T 0.2 0.2 3.63345257404
M16  T 0.2 0.3 3.63345257404
M16  T 0.2 0.4 3.63345257404
M16  T 0.2 0.5 3.63345257404
M16  T 0.2 0.6 3.63345257404
M16  T 0.2 0.7 3.63345257404
M16  T 0.2 0.8 3.63345257404
M16  T 0.2 0.9 3.63345257404
M16  T 0.2 1.0 3.63345257404
M16  T 0.3 0.1 3.63345257404
M16  T 0.3 0.2 3.63345257404
M16  T 0.3 0.3 3.63345257404
M16  T 0.3 0.4 3.63345257404
M16  T 0.3 0.5 3.63345257404
M16  T 0.3 0.6 3.63345257404
M16  T 0.3 0.7 3.63345257404
M16  T 0.3 0.8 3.63345257404
M16  T 0.3 0.9 3.63345257404
M16  T 0.3 1.0 3.63345257404
M16  T 0.4 0.1 3.63345257404
M16  T 0.4 0.2 3.63345257404
M16  T 0.4 0.3 3.63345257404
M16  T 0.4 0.4 3.63345257404
M16  T 0.4 0.5 3.63345257404
M16  T 0.4 0.6 3.63345257404
M16  T 0.4 0.7 3.63345257404
M16  T 0.4 0.8 3.63345257404
M16  T 0.4 0.9 3.63345257404
M16  T 0.4 1.0 3.63345257404
M16  T 0.5 0.1 3.63345257404
M16  T 0.5 0.2 3.63345257404
M16  T 0.5 0.3 3.63345257404
M16  T 0.5 0.4 3.63345257404
M16  T 0.5 0.5 3.63345257404
M16  T 0.5 0.6 3.63345257404
M16  T 0.5 0.7 3.63345257404
M16  T 0.5 0.8 3.63345257404
M16  T 0.5 0.9 3.63345257404
M16  T 0.5 1.0 3.63345257404
M16  T 0.6 0.1 3.63345257404
M16  T 0.6 0.2 3.63345257404
M16  T 0.6 0.3 3.63345257404
M16  T 0.6 0.4 3.63345257404
M16  T 0.6 0.5 3.63345257404
M16  T 0.6 0.6 3.63345257404
M16  T 0.6 0.7 3.63345257404
M16  T 0.6 0.8 3.63345257404
M16  T 0.6 0.9 3.63345257404
M16  T 0.6 1.0 3.63345257404
M16  T 0.7 0.1 3.63345257404
M16  T 0.7 0.2 3.63345257404
M16  T 0.7 0.3 3.63345257404
M16  T 0.7 0.4 3.63345257404
M16  T 0.7 0.5 3.63345257404
M16  T 0.7 0.6 3.63345257404
M16  T 0.7 0.7 3.63345257404
M16  T 0.7 0.8 3.63345257404
M16  T 0.7 0.9 3.63345257404
M16  T 0.7 1.0 3.63345257404
M16  T 0.8 0.1 3.63345257404
M16  T 0.8 0.2 3.63345257404
M16  T 0.8 0.3 3.63345257404
M16  T 0.8 0.4 3.63345257404
M16  T 0.8 0.5 3.63345257404
M16  T 0.8 0.6 3.63345257404
M16  T 0.8 0.7 3.63345257404
M16  T 0.8 0.8 3.63345257404
M16  T 0.8 0.9 3.63345257404
M16  T 0.8 1.0 3.63345257404
M16  T 0.9 0.1 3.63345257404
M16  T 0.9 0.2 3.63345257404
M16  T 0.9 0.3 3.63345257404
M16  T 0.9 0.4 3.63345257404
M16  T 0.9 0.5 3.63345257404
M16  T 0.9 0.6 3.63345257404
M16  T 0.9 0.7 3.63345257404
M16  T 0.9 0.8 3.63345257404
M16  T 0.9 0.9 3.63345257404
M16  T 0.9 1.0 3.63345257404
M16  T 1.0 0.1 3.63345257404
M16  T 1.0 0.2 3.63345257404
M16  T 1.0 0.3 3.63345257404
M16  T 1.0 0.4 3.63345257404
M16  T 1.0 0.5 3.63345257404
M16  T 1.0 0.6 3.63345257404
M16  T 1.0 0.7 3.63345257404
M16  T 1.0 0.8 3.63345257404
M16  T 1.0 0.9 3.63345257404
M16  T 1.0 1.0 3.63345257404
M16  F 0.1 0.1 3.63345257404
M16  F 0.1 0.2 3.63345257404
M16  F 0.1 0.3 3.63345257404
M16  F 0.1 0.4 3.63345257404
M16  F 0.1 0.5 3.63345257404
M16  F 0.1 0.6 3.63345257404
M16  F 0.1 0.7 3.63345257404
M16  F 0.1 0.8 3.63345257404
M16  F 0.1 0.9 3.63345257404
M16  F 0.1 1.0 3.63345257404
M16  F 0.2 0.1 3.63345257404
M16  F 0.2 0.2 3.63345257404
M16  F 0.2 0.3 3.63345257404
M16  F 0.2 0.4 3.63345257404
M16  F 0.2 0.5 3.63345257404
M16  F 0.2 0.6 3.63345257404
M16  F 0.2 0.7 3.63345257404
M16  F 0.2 0.8 3.63345257404
M16  F 0.2 0.9 3.63345257404
M16  F 0.2 1.0 3.63345257404
M16  F 0.3 0.1 3.63345257404
M16  F 0.3 0.2 3.63345257404
M16  F 0.3 0.3 3.63345257404
M16  F 0.3 0.4 3.63345257404
M16  F 0.3 0.5 3.63345257404
M16  F 0.3 0.6 3.63345257404
M16  F 0.3 0.7 3.63345257404
M16  F 0.3 0.8 3.63345257404
M16  F 0.3 0.9 3.63345257404
M16  F 0.3 1.0 3.63345257404
M16  F 0.4 0.1 3.63345257404
M16  F 0.4 0.2 3.63345257404
M16  F 0.4 0.3 3.63345257404
M16  F 0.4 0.4 3.63345257404
M16  F 0.4 0.5 3.63345257404
M16  F 0.4 0.6 3.63345257404
M16  F 0.4 0.7 3.63345257404
M16  F 0.4 0.8 3.63345257404
M16  F 0.4 0.9 3.63345257404
M16  F 0.4 1.0 3.63345257404
M16  F 0.5 0.1 3.63345257404
M16  F 0.5 0.2 3.63345257404
M16  F 0.5 0.3 3.63345257404
M16  F 0.5 0.4 3.63345257404
M16  F 0.5 0.5 3.63345257404
M16  F 0.5 0.6 3.63345257404
M16  F 0.5 0.7 3.63345257404
M16  F 0.5 0.8 3.63345257404
M16  F 0.5 0.9 3.63345257404
M16  F 0.5 1.0 3.63345257404
M16  F 0.6 0.1 3.63345257404
M16  F 0.6 0.2 3.63345257404
M16  F 0.6 0.3 3.63345257404
M16  F 0.6 0.4 3.63345257404
M16  F 0.6 0.5 3.63345257404
M16  F 0.6 0.6 3.63345257404
M16  F 0.6 0.7 3.63345257404
M16  F 0.6 0.8 3.63345257404
M16  F 0.6 0.9 3.63345257404
M16  F 0.6 1.0 3.63345257404
M16  F 0.7 0.1 3.63345257404
M16  F 0.7 0.2 3.63345257404
M16  F 0.7 0.3 3.63345257404
M16  F 0.7 0.4 3.63345257404
M16  F 0.7 0.5 3.63345257404
M16  F 0.7 0.6 3.63345257404
M16  F 0.7 0.7 3.63345257404
M16  F 0.7 0.8 3.63345257404
M16  F 0.7 0.9 3.63345257404
M16  F 0.7 1.0 3.63345257404
M16  F 0.8 0.1 3.63345257404
M16  F 0.8 0.2 3.63345257404
M16  F 0.8 0.3 3.63345257404
M16  F 0.8 0.4 3.63345257404
M16  F 0.8 0.5 3.63345257404
M16  F 0.8 0.6 3.63345257404
M16  F 0.8 0.7 3.63345257404
M16  F 0.8 0.8 3.63345257404
M16  F 0.8 0.9 3.63345257404
M16  F 0.8 1.0 3.63345257404
M16  F 0.9 0.1 3.63345257404
M16  F 0.9 0.2 3.63345257404
M16  F 0.9 0.3 3.63345257404
M16  F 0.9 0.4 3.63345257404
M16  F 0.9 0.5 3.63345257404
M16  F 0.9 0.6 3.63345257404
M16  F 0.9 0.7 3.63345257404
M16  F 0.9 0.8 3.63345257404
M16  F 0.9 0.9 3.63345257404
M16  F 0.9 1.0 3.63345257404
M16  F 1.0 0.1 3.63345257404
M16  F 1.0 0.2 3.63345257404
M16  F 1.0 0.3 3.63345257404
M16  F 1.0 0.4 3.63345257404
M16  F 1.0 0.5 3.63345257404
M16  F 1.0 0.6 3.63345257404
M16  F 1.0 0.7 3.63345257404
M16  F 1.0 0.8 3.63345257404
M16  F 1.0 0.9 3.63345257404
M16  F 1.0 1.0 3.63345257404
M17  T 0.1 0.1 5.39270635857
M17  T 0.1 0.2 5.39270635857
M17  T 0.1 0.3 5.39270635857
M17  T 0.1 0.4 5.39270635857
M17  T 0.1 0.5 5.39270635857
M17  T 0.1 0.6 5.39270635857
M17  T 0.1 0.7 5.39270635857
M17  T 0.1 0.8 5.39270635857
M17  T 0.1 0.9 5.39270635857
M17  T 0.1 1.0 5.39270635857
M17  T 0.2 0.1 5.39270635857
M17  T 0.2 0.2 5.39270635857
M17  T 0.2 0.3 5.39270635857
M17  T 0.2 0.4 5.39270635857
M17  T 0.2 0.5 5.39270635857
M17  T 0.2 0.6 5.39270635857
M17  T 0.2 0.7 5.39270635857
M17  T 0.2 0.8 5.39270635857
M17  T 0.2 0.9 5.39270635857
M17  T 0.2 1.0 5.39270635857
M17  T 0.3 0.1 5.39270635857
M17  T 0.3 0.2 5.39270635857
M17  T 0.3 0.3 5.39270635857
M17  T 0.3 0.4 5.39270635857
M17  T 0.3 0.5 5.39270635857
M17  T 0.3 0.6 5.39270635857
M17  T 0.3 0.7 5.39270635857
M17  T 0.3 0.8 5.39270635857
M17  T 0.3 0.9 5.39270635857
M17  T 0.3 1.0 5.39270635857
M17  T 0.4 0.1 5.39270635857
M17  T 0.4 0.2 5.39270635857
M17  T 0.4 0.3 5.39270635857
M17  T 0.4 0.4 5.39270635857
M17  T 0.4 0.5 5.39270635857
M17  T 0.4 0.6 5.39270635857
M17  T 0.4 0.7 5.39270635857
M17  T 0.4 0.8 5.39270635857
M17  T 0.4 0.9 5.39270635857
M17  T 0.4 1.0 5.39270635857
M17  T 0.5 0.1 5.39270635857
M17  T 0.5 0.2 5.39270635857
M17  T 0.5 0.3 5.39270635857
M17  T 0.5 0.4 5.39270635857
M17  T 0.5 0.5 5.39270635857
M17  T 0.5 0.6 5.39270635857
M17  T 0.5 0.7 5.39270635857
M17  T 0.5 0.8 5.39270635857
M17  T 0.5 0.9 5.39270635857
M17  T 0.5 1.0 5.39270635857
M17  T 0.6 0.1 5.39270635857
M17  T 0.6 0.2 5.39270635857
M17  T 0.6 0.3 5.39270635857
M17  T 0.6 0.4 5.39270635857
M17  T 0.6 0.5 5.39270635857
M17  T 0.6 0.6 5.39270635857
M17  T 0.6 0.7 5.39270635857
M17  T 0.6 0.8 5.39270635857
M17  T 0.6 0.9 5.39270635857
M17  T 0.6 1.0 5.39270635857
M17  T 0.7 0.1 5.39270635857
M17  T 0.7 0.2 5.39270635857
M17  T 0.7 0.3 5.39270635857
M17  T 0.7 0.4 5.39270635857
M17  T 0.7 0.5 5.39270635857
M17  T 0.7 0.6 5.39270635857
M17  T 0.7 0.7 5.39270635857
M17  T 0.7 0.8 5.39270635857
M17  T 0.7 0.9 5.39270635857
M17  T 0.7 1.0 5.39270635857
M17  T 0.8 0.1 5.39270635857
M17  T 0.8 0.2 5.39270635857
M17  T 0.8 0.3 5.39270635857
M17  T 0.8 0.4 5.39270635857
M17  T 0.8 0.5 5.39270635857
M17  T 0.8 0.6 5.39270635857
M17  T 0.8 0.7 5.39270635857
M17  T 0.8 0.8 5.39270635857
M17  T 0.8 0.9 5.39270635857
M17  T 0.8 1.0 5.39270635857
M17  T 0.9 0.1 5.39270635857
M17  T 0.9 0.2 5.39270635857
M17  T 0.9 0.3 5.39270635857
M17  T 0.9 0.4 5.39270635857
M17  T 0.9 0.5 5.39270635857
M17  T 0.9 0.6 5.39270635857
M17  T 0.9 0.7 5.39270635857
M17  T 0.9 0.8 5.39270635857
M17  T 0.9 0.9 5.39270635857
M17  T 0.9 1.0 5.39270635857
M17  T 1.0 0.1 5.39270635857
M17  T 1.0 0.2 5.39270635857
M17  T 1.0 0.3 5.39270635857
M17  T 1.0 0.4 5.39270635857
M17  T 1.0 0.5 5.39270635857
M17  T 1.0 0.6 5.39270635857
M17  T 1.0 0.7 5.39270635857
M17  T 1.0 0.8 5.39270635857
M17  T 1.0 0.9 5.39270635857
M17  T 1.0 1.0 5.39270635857
M17  F 0.1 0.1 5.39270635857
M17  F 0.1 0.2 5.39270635857
M17  F 0.1 0.3 5.39270635857
M17  F 0.1 0.4 5.39270635857
M17  F 0.1 0.5 5.39270635857
M17  F 0.1 0.6 5.39270635857
M17  F 0.1 0.7 5.39270635857
M17  F 0.1 0.8 5.39270635857
M17  F 0.1 0.9 5.39270635857
M17  F 0.1 1.0 5.39270635857
M17  F 0.2 0.1 5.39270635857
M17  F 0.2 0.2 5.39270635857
M17  F 0.2 0.3 5.39270635857
M17  F 0.2 0.4 5.39270635857
M17  F 0.2 0.5 5.39270635857
M17  F 0.2 0.6 5.39270635857
M17  F 0.2 0.7 5.39270635857
M17  F 0.2 0.8 5.39270635857
M17  F 0.2 0.9 5.39270635857
M17  F 0.2 1.0 5.39270635857
M17  F 0.3 0.1 5.39270635857
M17  F 0.3 0.2 5.39270635857
M17  F 0.3 0.3 5.39270635857
M17  F 0.3 0.4 5.39270635857
M17  F 0.3 0.5 5.39270635857
M17  F 0.3 0.6 5.39270635857
M17  F 0.3 0.7 5.39270635857
M17  F 0.3 0.8 5.39270635857
M17  F 0.3 0.9 5.39270635857
M17  F 0.3 1.0 5.39270635857
M17  F 0.4 0.1 5.39270635857
M17  F 0.4 0.2 5.39270635857
M17  F 0.4 0.3 5.39270635857
M17  F 0.4 0.4 5.39270635857
M17  F 0.4 0.5 5.39270635857
M17  F 0.4 0.6 5.39270635857
M17  F 0.4 0.7 5.39270635857
M17  F 0.4 0.8 5.39270635857
M17  F 0.4 0.9 5.39270635857
M17  F 0.4 1.0 5.39270635857
M17  F 0.5 0.1 5.39270635857
M17  F 0.5 0.2 5.39270635857
M17  F 0.5 0.3 5.39270635857
M17  F 0.5 0.4 5.39270635857
M17  F 0.5 0.5 5.39270635857
M17  F 0.5 0.6 5.39270635857
M17  F 0.5 0.7 5.39270635857
M17  F 0.5 0.8 5.39270635857
M17  F 0.5 0.9 5.39270635857
M17  F 0.5 1.0 5.39270635857
M17  F 0.6 0.1 5.39270635857
M17  F 0.6 0.2 5.39270635857
M17  F 0.6 0.3 5.39270635857
M17  F 0.6 0.4 5.39270635857
M17  F 0.6 0.5 5.39270635857
M17  F 0.6 0.6 5.39270635857
M17  F 0.6 0.7 5.39270635857
M17  F 0.6 0.8 5.39270635857
M17  F 0.6 0.9 5.39270635857
M17  F 0.6 1.0 5.39270635857
M17  F 0.7 0.1 5.39270635857
M17  F 0.7 0.2 5.39270635857
M17  F 0.7 0.3 5.39270635857
M17  F 0.7 0.4 5.39270635857
M17  F 0.7 0.5 5.39270635857
M17  F 0.7 0.6 5.39270635857
M17  F 0.7 0.7 5.39270635857
M17  F 0.7 0.8 5.39270635857
M17  F 0.7 0.9 5.39270635857
M17  F 0.7 1.0 5.39270635857
M17  F 0.8 0.1 5.39270635857
M17  F 0.8 0.2 5.39270635857
M17  F 0.8 0.3 5.39270635857
M17  F 0.8 0.4 5.39270635857
M17  F 0.8 0.5 5.39270635857
M17  F 0.8 0.6 5.39270635857
M17  F 0.8 0.7 5.39270635857
M17  F 0.8 0.8 5.39270635857
M17  F 0.8 0.9 5.39270635857
M17  F 0.8 1.0 5.39270635857
M17  F 0.9 0.1 5.39270635857
M17  F 0.9 0.2 5.39270635857
M17  F 0.9 0.3 5.39270635857
M17  F 0.9 0.4 5.39270635857
M17  F 0.9 0.5 5.39270635857
M17  F 0.9 0.6 5.39270635857
M17  F 0.9 0.7 5.39270635857
M17  F 0.9 0.8 5.39270635857
M17  F 0.9 0.9 5.39270635857
M17  F 0.9 1.0 5.39270635857
M17  F 1.0 0.1 5.39270635857
M17  F 1.0 0.2 5.39270635857
M17  F 1.0 0.3 5.39270635857
M17  F 1.0 0.4 5.39270635857
M17  F 1.0 0.5 5.39270635857
M17  F 1.0 0.6 5.39270635857
M17  F 1.0 0.7 5.39270635857
M17  F 1.0 0.8 5.39270635857
M17  F 1.0 0.9 5.39270635857
M17  F 1.0 1.0 5.39270635857
M18  T 0.1 0.1 10.1195132988
M18  T 0.1 0.2 10.1195132988
M18  T 0.1 0.3 10.1195132988
M18  T 0.1 0.4 10.1195132988
M18  T 0.1 0.5 10.1195132988
M18  T 0.1 0.6 10.1195132988
M18  T 0.1 0.7 10.1195132988
M18  T 0.1 0.8 10.1195132988
M18  T 0.1 0.9 10.1195132988
M18  T 0.1 1.0 10.1195132988
M18  T 0.2 0.1 10.1195132988
M18  T 0.2 0.2 10.1195132988
M18  T 0.2 0.3 10.1195132988
M18  T 0.2 0.4 10.1195132988
M18  T 0.2 0.5 10.1195132988
M18  T 0.2 0.6 10.1195132988
M18  T 0.2 0.7 10.1195132988
M18  T 0.2 0.8 10.1195132988
M18  T 0.2 0.9 10.1195132988
M18  T 0.2 1.0 10.1195132988
M18  T 0.3 0.1 10.1195132988
M18  T 0.3 0.2 10.1195132988
M18  T 0.3 0.3 10.1195132988
M18  T 0.3 0.4 10.1195132988
M18  T 0.3 0.5 10.1195132988
M18  T 0.3 0.6 10.1195132988
M18  T 0.3 0.7 10.1195132988
M18  T 0.3 0.8 10.1195132988
M18  T 0.3 0.9 10.1195132988
M18  T 0.3 1.0 10.1195132988
M18  T 0.4 0.1 10.1195132988
M18  T 0.4 0.2 10.1195132988
M18  T 0.4 0.3 10.1195132988
M18  T 0.4 0.4 10.1195132988
M18  T 0.4 0.5 10.1195132988
M18  T 0.4 0.6 10.1195132988
M18  T 0.4 0.7 10.1195132988
M18  T 0.4 0.8 10.1195132988
M18  T 0.4 0.9 10.1195132988
M18  T 0.4 1.0 10.1195132988
M18  T 0.5 0.1 10.1195132988
M18  T 0.5 0.2 10.1195132988
M18  T 0.5 0.3 10.1195132988
M18  T 0.5 0.4 10.1195132988
M18  T 0.5 0.5 10.1195132988
M18  T 0.5 0.6 10.1195132988
M18  T 0.5 0.7 10.1195132988
M18  T 0.5 0.8 10.1195132988
M18  T 0.5 0.9 10.1195132988
M18  T 0.5 1.0 10.1195132988
M18  T 0.6 0.1 10.1195132988
M18  T 0.6 0.2 10.1195132988
M18  T 0.6 0.3 10.1195132988
M18  T 0.6 0.4 10.1195132988
M18  T 0.6 0.5 10.1195132988
M18  T 0.6 0.6 10.1195132988
M18  T 0.6 0.7 10.1195132988
M18  T 0.6 0.8 10.1195132988
M18  T 0.6 0.9 10.1195132988
M18  T 0.6 1.0 10.1195132988
M18  T 0.7 0.1 10.1195132988
M18  T 0.7 0.2 10.1195132988
M18  T 0.7 0.3 10.1195132988
M18  T 0.7 0.4 10.1195132988
M18  T 0.7 0.5 10.1195132988
M18  T 0.7 0.6 10.1195132988
M18  T 0.7 0.7 10.1195132988
M18  T 0.7 0.8 10.1195132988
M18  T 0.7 0.9 10.1195132988
M18  T 0.7 1.0 10.1195132988
M18  T 0.8 0.1 10.1195132988
M18  T 0.8 0.2 10.1195132988
M18  T 0.8 0.3 10.1195132988
M18  T 0.8 0.4 10.1195132988
M18  T 0.8 0.5 10.1195132988
M18  T 0.8 0.6 10.1195132988
M18  T 0.8 0.7 10.1195132988
M18  T 0.8 0.8 10.1195132988
M18  T 0.8 0.9 10.1195132988
M18  T 0.8 1.0 10.1195132988
M18  T 0.9 0.1 10.1195132988
M18  T 0.9 0.2 10.1195132988
M18  T 0.9 0.3 10.1195132988
M18  T 0.9 0.4 10.1195132988
M18  T 0.9 0.5 10.1195132988
M18  T 0.9 0.6 10.1195132988
M18  T 0.9 0.7 10.1195132988
M18  T 0.9 0.8 10.1195132988
M18  T 0.9 0.9 10.1195132988
M18  T 0.9 1.0 10.1195132988
M18  T 1.0 0.1 10.1195132988
M18  T 1.0 0.2 10.1195132988
M18  T 1.0 0.3 10.1195132988
M18  T 1.0 0.4 10.1195132988
M18  T 1.0 0.5 10.1195132988
M18  T 1.0 0.6 10.1195132988
M18  T 1.0 0.7 10.1195132988
M18  T 1.0 0.8 10.1195132988
M18  T 1.0 0.9 10.1195132988
M18  T 1.0 1.0 10.1195132988
M18  F 0.1 0.1 10.1195132988
M18  F 0.1 0.2 10.1195132988
M18  F 0.1 0.3 10.1195132988
M18  F 0.1 0.4 10.1195132988
M18  F 0.1 0.5 10.1195132988
M18  F 0.1 0.6 10.1195132988
M18  F 0.1 0.7 10.1195132988
M18  F 0.1 0.8 10.1195132988
M18  F 0.1 0.9 10.1195132988
M18  F 0.1 1.0 10.1195132988
M18  F 0.2 0.1 10.1195132988
M18  F 0.2 0.2 10.1195132988
M18  F 0.2 0.3 10.1195132988
M18  F 0.2 0.4 10.1195132988
M18  F 0.2 0.5 10.1195132988
M18  F 0.2 0.6 10.1195132988
M18  F 0.2 0.7 10.1195132988
M18  F 0.2 0.8 10.1195132988
M18  F 0.2 0.9 10.1195132988
M18  F 0.2 1.0 10.1195132988
M18  F 0.3 0.1 10.1195132988
M18  F 0.3 0.2 10.1195132988
M18  F 0.3 0.3 10.1195132988
M18  F 0.3 0.4 10.1195132988
M18  F 0.3 0.5 10.1195132988
M18  F 0.3 0.6 10.1195132988
M18  F 0.3 0.7 10.1195132988
M18  F 0.3 0.8 10.1195132988
M18  F 0.3 0.9 10.1195132988
M18  F 0.3 1.0 10.1195132988
M18  F 0.4 0.1 10.1195132988
M18  F 0.4 0.2 10.1195132988
M18  F 0.4 0.3 10.1195132988
M18  F 0.4 0.4 10.1195132988
M18  F 0.4 0.5 10.1195132988
M18  F 0.4 0.6 10.1195132988
M18  F 0.4 0.7 10.1195132988
M18  F 0.4 0.8 10.1195132988
M18  F 0.4 0.9 10.1195132988
M18  F 0.4 1.0 10.1195132988
M18  F 0.5 0.1 10.1195132988
M18  F 0.5 0.2 10.1195132988
M18  F 0.5 0.3 10.1195132988
M18  F 0.5 0.4 10.1195132988
M18  F 0.5 0.5 10.1195132988
M18  F 0.5 0.6 10.1195132988
M18  F 0.5 0.7 10.1195132988
M18  F 0.5 0.8 10.1195132988
M18  F 0.5 0.9 10.1195132988
M18  F 0.5 1.0 10.1195132988
M18  F 0.6 0.1 10.1195132988
M18  F 0.6 0.2 10.1195132988
M18  F 0.6 0.3 10.1195132988
M18  F 0.6 0.4 10.1195132988
M18  F 0.6 0.5 10.1195132988
M18  F 0.6 0.6 10.1195132988
M18  F 0.6 0.7 10.1195132988
M18  F 0.6 0.8 10.1195132988
M18  F 0.6 0.9 10.1195132988
M18  F 0.6 1.0 10.1195132988
M18  F 0.7 0.1 10.1195132988
M18  F 0.7 0.2 10.1195132988
M18  F 0.7 0.3 10.1195132988
M18  F 0.7 0.4 10.1195132988
M18  F 0.7 0.5 10.1195132988
M18  F 0.7 0.6 10.1195132988
M18  F 0.7 0.7 10.1195132988
M18  F 0.7 0.8 10.1195132988
M18  F 0.7 0.9 10.1195132988
M18  F 0.7 1.0 10.1195132988
M18  F 0.8 0.1 10.1195132988
M18  F 0.8 0.2 10.1195132988
M18  F 0.8 0.3 10.1195132988
M18  F 0.8 0.4 10.1195132988
M18  F 0.8 0.5 10.1195132988
M18  F 0.8 0.6 10.1195132988
M18  F 0.8 0.7 10.1195132988
M18  F 0.8 0.8 10.1195132988
M18  F 0.8 0.9 10.1195132988
M18  F 0.8 1.0 10.1195132988
M18  F 0.9 0.1 10.1195132988
M18  F 0.9 0.2 10.1195132988
M18  F 0.9 0.3 10.1195132988
M18  F 0.9 0.4 10.1195132988
M18  F 0.9 0.5 10.1195132988
M18  F 0.9 0.6 10.1195132988
M18  F 0.9 0.7 10.1195132988
M18  F 0.9 0.8 10.1195132988
M18  F 0.9 0.9 10.1195132988
M18  F 0.9 1.0 10.1195132988
M18  F 1.0 0.1 10.1195132988
M18  F 1.0 0.2 10.1195132988
M18  F 1.0 0.3 10.1195132988
M18  F 1.0 0.4 10.1195132988
M18  F 1.0 0.5 10.1195132988
M18  F 1.0 0.6 10.1195132988
M18  F 1.0 0.7 10.1195132988
M18  F 1.0 0.8 10.1195132988
M18  F 1.0 0.9 10.1195132988
M18  F 1.0 1.0 10.1195132988


==> anc/startrack_rates.dat <==
M10  T 0.1 0.1 106.499823713
M10  T 0.1 0.2 106.499823713
M10  T 0.1 0.3 106.499823713
M10  T 0.1 0.4 106.499823713
M10  T 0.1 0.5 106.499823713
M10  T 0.1 0.6 106.499823713
M10  T 0.1 0.7 106.499823713
M10  T 0.1 0.8 106.499823713
M10  T 0.1 0.9 106.499823713
M10  T 0.1 1.0 106.499823713
M10  T 0.2 0.1 106.499823713
M10  T 0.2 0.2 106.499823713
M10  T 0.2 0.3 106.499823713
M10  T 0.2 0.4 106.499823713
M10  T 0.2 0.5 106.499823713
M10  T 0.2 0.6 106.499823713
M10  T 0.2 0.7 106.499823713
M10  T 0.2 0.8 106.499823713
M10  T 0.2 0.9 106.499823713
M10  T 0.2 1.0 106.499823713
M10  T 0.3 0.1 106.499823713
M10  T 0.3 0.2 106.499823713
M10  T 0.3 0.3 106.499823713
M10  T 0.3 0.4 106.499823713
M10  T 0.3 0.5 106.499823713
M10  T 0.3 0.6 106.499823713
M10  T 0.3 0.7 106.499823713
M10  T 0.3 0.8 106.499823713
M10  T 0.3 0.9 106.499823713
M10  T 0.3 1.0 106.499823713
M10  T 0.4 0.1 106.499823713
M10  T 0.4 0.2 106.499823713
M10  T 0.4 0.3 106.499823713
M10  T 0.4 0.4 106.499823713
M10  T 0.4 0.5 106.499823713
M10  T 0.4 0.6 106.499823713
M10  T 0.4 0.7 106.499823713
M10  T 0.4 0.8 106.499823713
M10  T 0.4 0.9 106.499823713
M10  T 0.4 1.0 106.499823713
M10  T 0.5 0.1 106.499823713
M10  T 0.5 0.2 106.499823713
M10  T 0.5 0.3 106.499823713
M10  T 0.5 0.4 106.499823713
M10  T 0.5 0.5 106.499823713
M10  T 0.5 0.6 106.499823713
M10  T 0.5 0.7 106.499823713
M10  T 0.5 0.8 106.499823713
M10  T 0.5 0.9 106.499823713
M10  T 0.5 1.0 106.499823713
M10  T 0.6 0.1 106.499823713
M10  T 0.6 0.2 106.499823713
M10  T 0.6 0.3 106.499823713
M10  T 0.6 0.4 106.499823713
M10  T 0.6 0.5 106.499823713
M10  T 0.6 0.6 106.499823713
M10  T 0.6 0.7 106.499823713
M10  T 0.6 0.8 106.499823713
M10  T 0.6 0.9 106.499823713
M10  T 0.6 1.0 106.499823713
M10  T 0.7 0.1 106.499823713
M10  T 0.7 0.2 106.499823713
M10  T 0.7 0.3 106.499823713
M10  T 0.7 0.4 106.499823713
M10  T 0.7 0.5 106.499823713
M10  T 0.7 0.6 106.499823713
M10  T 0.7 0.7 106.499823713
M10  T 0.7 0.8 106.499823713
M10  T 0.7 0.9 106.499823713
M10  T 0.7 1.0 106.499823713
M10  T 0.8 0.1 106.499823713
M10  T 0.8 0.2 106.499823713
M10  T 0.8 0.3 106.499823713
M10  T 0.8 0.4 106.499823713
M10  T 0.8 0.5 106.499823713
M10  T 0.8 0.6 106.499823713
M10  T 0.8 0.7 106.499823713
M10  T 0.8 0.8 106.499823713
M10  T 0.8 0.9 106.499823713
M10  T 0.8 1.0 106.499823713
M10  T 0.9 0.1 106.499823713
M10  T 0.9 0.2 106.499823713
M10  T 0.9 0.3 106.499823713
M10  T 0.9 0.4 106.499823713
M10  T 0.9 0.5 106.499823713
M10  T 0.9 0.6 106.499823713
M10  T 0.9 0.7 106.499823713
M10  T 0.9 0.8 106.499823713
M10  T 0.9 0.9 106.499823713
M10  T 0.9 1.0 106.499823713
M10  T 1.0 0.1 106.499823713
M10  T 1.0 0.2 106.499823713
M10  T 1.0 0.3 106.499823713
M10  T 1.0 0.4 106.499823713
M10  T 1.0 0.5 106.499823713
M10  T 1.0 0.6 106.499823713
M10  T 1.0 0.7 106.499823713
M10  T 1.0 0.8 106.499823713
M10  T 1.0 0.9 106.499823713
M10  T 1.0 1.0 106.499823713
M10  F 0.1 0.1 106.499823713
M10  F 0.1 0.2 106.499823713
M10  F 0.1 0.3 106.499823713
M10  F 0.1 0.4 106.499823713
M10  F 0.1 0.5 106.499823713
M10  F 0.1 0.6 106.499823713
M10  F 0.1 0.7 106.499823713
M10  F 0.1 0.8 106.499823713
M10  F 0.1 0.9 106.499823713
M10  F 0.1 1.0 106.499823713
M10  F 0.2 0.1 106.499823713
M10  F 0.2 0.2 106.499823713
M10  F 0.2 0.3 106.499823713
M10  F 0.2 0.4 106.499823713
M10  F 0.2 0.5 106.499823713
M10  F 0.2 0.6 106.499823713
M10  F 0.2 0.7 106.499823713
M10  F 0.2 0.8 106.499823713
M10  F 0.2 0.9 106.499823713
M10  F 0.2 1.0 106.499823713
M10  F 0.3 0.1 106.499823713
M10  F 0.3 0.2 106.499823713
M10  F 0.3 0.3 106.499823713
M10  F 0.3 0.4 106.499823713
M10  F 0.3 0.5 106.499823713
M10  F 0.3 0.6 106.499823713
M10  F 0.3 0.7 106.499823713
M10  F 0.3 0.8 106.499823713
M10  F 0.3 0.9 106.499823713
M10  F 0.3 1.0 106.499823713
M10  F 0.4 0.1 106.499823713
M10  F 0.4 0.2 106.499823713
M10  F 0.4 0.3 106.499823713
M10  F 0.4 0.4 106.499823713
M10  F 0.4 0.5 106.499823713
M10  F 0.4 0.6 106.499823713
M10  F 0.4 0.7 106.499823713
M10  F 0.4 0.8 106.499823713
M10  F 0.4 0.9 106.499823713
M10  F 0.4 1.0 106.499823713
M10  F 0.5 0.1 106.499823713
M10  F 0.5 0.2 106.499823713
M10  F 0.5 0.3 106.499823713
M10  F 0.5 0.4 106.499823713
M10  F 0.5 0.5 106.499823713
M10  F 0.5 0.6 106.499823713
M10  F 0.5 0.7 106.499823713
M10  F 0.5 0.8 106.499823713
M10  F 0.5 0.9 106.499823713
M10  F 0.5 1.0 106.499823713
M10  F 0.6 0.1 106.499823713
M10  F 0.6 0.2 106.499823713
M10  F 0.6 0.3 106.499823713
M10  F 0.6 0.4 106.499823713
M10  F 0.6 0.5 106.499823713
M10  F 0.6 0.6 106.499823713
M10  F 0.6 0.7 106.499823713
M10  F 0.6 0.8 106.499823713
M10  F 0.6 0.9 106.499823713
M10  F 0.6 1.0 106.499823713
M10  F 0.7 0.1 106.499823713
M10  F 0.7 0.2 106.499823713
M10  F 0.7 0.3 106.499823713
M10  F 0.7 0.4 106.499823713
M10  F 0.7 0.5 106.499823713
M10  F 0.7 0.6 106.499823713
M10  F 0.7 0.7 106.499823713
M10  F 0.7 0.8 106.499823713
M10  F 0.7 0.9 106.499823713
M10  F 0.7 1.0 106.499823713
M10  F 0.8 0.1 106.499823713
M10  F 0.8 0.2 106.499823713
M10  F 0.8 0.3 106.499823713
M10  F 0.8 0.4 106.499823713
M10  F 0.8 0.5 106.499823713
M10  F 0.8 0.6 106.499823713
M10  F 0.8 0.7 106.499823713
M10  F 0.8 0.8 106.499823713
M10  F 0.8 0.9 106.499823713
M10  F 0.8 1.0 106.499823713
M10  F 0.9 0.1 106.499823713
M10  F 0.9 0.2 106.499823713
M10  F 0.9 0.3 106.499823713
M10  F 0.9 0.4 106.499823713
M10  F 0.9 0.5 106.499823713
M10  F 0.9 0.6 106.499823713
M10  F 0.9 0.7 106.499823713
M10  F 0.9 0.8 106.499823713
M10  F 0.9 0.9 106.499823713
M10  F 0.9 1.0 106.499823713
M10  F 1.0 0.1 106.499823713
M10  F 1.0 0.2 106.499823713
M10  F 1.0 0.3 106.499823713
M10  F 1.0 0.4 106.499823713
M10  F 1.0 0.5 106.499823713
M10  F 1.0 0.6 106.499823713
M10  F 1.0 0.7 106.499823713
M10  F 1.0 0.8 106.499823713
M10  F 1.0 0.9 106.499823713
M10  F 1.0 1.0 106.499823713
M13  T 0.1 0.1 3.40383402219
M13  T 0.1 0.2 3.40383402219
M13  T 0.1 0.3 3.40383402219
M13  T 0.1 0.4 3.40383402219
M13  T 0.1 0.5 3.40383402219
M13  T 0.1 0.6 3.40383402219
M13  T 0.1 0.7 3.40383402219
M13  T 0.1 0.8 3.40383402219
M13  T 0.1 0.9 3.40383402219
M13  T 0.1 1.0 3.40383402219
M13  T 0.2 0.1 3.40383402219
M13  T 0.2 0.2 3.40383402219
M13  T 0.2 0.3 3.40383402219
M13  T 0.2 0.4 3.40383402219
M13  T 0.2 0.5 3.40383402219
M13  T 0.2 0.6 3.40383402219
M13  T 0.2 0.7 3.40383402219
M13  T 0.2 0.8 3.40383402219
M13  T 0.2 0.9 3.40383402219
M13  T 0.2 1.0 3.40383402219
M13  T 0.3 0.1 3.40383402219
M13  T 0.3 0.2 3.40383402219
M13  T 0.3 0.3 3.40383402219
M13  T 0.3 0.4 3.40383402219
M13  T 0.3 0.5 3.40383402219
M13  T 0.3 0.6 3.40383402219
M13  T 0.3 0.7 3.40383402219
M13  T 0.3 0.8 3.40383402219
M13  T 0.3 0.9 3.40383402219
M13  T 0.3 1.0 3.40383402219
M13  T 0.4 0.1 3.40383402219
M13  T 0.4 0.2 3.40383402219
M13  T 0.4 0.3 3.40383402219
M13  T 0.4 0.4 3.40383402219
M13  T 0.4 0.5 3.40383402219
M13  T 0.4 0.6 3.40383402219
M13  T 0.4 0.7 3.40383402219
M13  T 0.4 0.8 3.40383402219
M13  T 0.4 0.9 3.40383402219
M13  T 0.4 1.0 3.40383402219
M13  T 0.5 0.1 3.40383402219
M13  T 0.5 0.2 3.40383402219
M13  T 0.5 0.3 3.40383402219
M13  T 0.5 0.4 3.40383402219
M13  T 0.5 0.5 3.40383402219
M13  T 0.5 0.6 3.40383402219
M13  T 0.5 0.7 3.40383402219
M13  T 0.5 0.8 3.40383402219
M13  T 0.5 0.9 3.40383402219
M13  T 0.5 1.0 3.40383402219
M13  T 0.6 0.1 3.40383402219
M13  T 0.6 0.2 3.40383402219
M13  T 0.6 0.3 3.40383402219
M13  T 0.6 0.4 3.40383402219
M13  T 0.6 0.5 3.40383402219
M13  T 0.6 0.6 3.40383402219
M13  T 0.6 0.7 3.40383402219
M13  T 0.6 0.8 3.40383402219
M13  T 0.6 0.9 3.40383402219
M13  T 0.6 1.0 3.40383402219
M13  T 0.7 0.1 3.40383402219
M13  T 0.7 0.2 3.40383402219
M13  T 0.7 0.3 3.40383402219
M13  T 0.7 0.4 3.40383402219
M13  T 0.7 0.5 3.40383402219
M13  T 0.7 0.6 3.40383402219
M13  T 0.7 0.7 3.40383402219
M13  T 0.7 0.8 3.40383402219
M13  T 0.7 0.9 3.40383402219
M13  T 0.7 1.0 3.40383402219
M13  T 0.8 0.1 3.40383402219
M13  T 0.8 0.2 3.40383402219
M13  T 0.8 0.3 3.40383402219
M13  T 0.8 0.4 3.40383402219
M13  T 0.8 0.5 3.40383402219
M13  T 0.8 0.6 3.40383402219
M13  T 0.8 0.7 3.40383402219
M13  T 0.8 0.8 3.40383402219
M13  T 0.8 0.9 3.40383402219
M13  T 0.8 1.0 3.40383402219
M13  T 0.9 0.1 3.40383402219
M13  T 0.9 0.2 3.40383402219
M13  T 0.9 0.3 3.40383402219
M13  T 0.9 0.4 3.40383402219
M13  T 0.9 0.5 3.40383402219
M13  T 0.9 0.6 3.40383402219
M13  T 0.9 0.7 3.40383402219
M13  T 0.9 0.8 3.40383402219
M13  T 0.9 0.9 3.40383402219
M13  T 0.9 1.0 3.40383402219
M13  T 1.0 0.1 3.40383402219
M13  T 1.0 0.2 3.40383402219
M13  T 1.0 0.3 3.40383402219
M13  T 1.0 0.4 3.40383402219
M13  T 1.0 0.5 3.40383402219
M13  T 1.0 0.6 3.40383402219
M13  T 1.0 0.7 3.40383402219
M13  T 1.0 0.8 3.40383402219
M13  T 1.0 0.9 3.40383402219
M13  T 1.0 1.0 3.40383402219
M13  F 0.1 0.1 3.40383402219
M13  F 0.1 0.2 3.40383402219
M13  F 0.1 0.3 3.40383402219
M13  F 0.1 0.4 3.40383402219
M13  F 0.1 0.5 3.40383402219
M13  F 0.1 0.6 3.40383402219
M13  F 0.1 0.7 3.40383402219
M13  F 0.1 0.8 3.40383402219
M13  F 0.1 0.9 3.40383402219
M13  F 0.1 1.0 3.40383402219
M13  F 0.2 0.1 3.40383402219
M13  F 0.2 0.2 3.40383402219
M13  F 0.2 0.3 3.40383402219
M13  F 0.2 0.4 3.40383402219
M13  F 0.2 0.5 3.40383402219
M13  F 0.2 0.6 3.40383402219
M13  F 0.2 0.7 3.40383402219
M13  F 0.2 0.8 3.40383402219
M13  F 0.2 0.9 3.40383402219
M13  F 0.2 1.0 3.40383402219
M13  F 0.3 0.1 3.40383402219
M13  F 0.3 0.2 3.40383402219
M13  F 0.3 0.3 3.40383402219
M13  F 0.3 0.4 3.40383402219
M13  F 0.3 0.5 3.40383402219
M13  F 0.3 0.6 3.40383402219
M13  F 0.3 0.7 3.40383402219
M13  F 0.3 0.8 3.40383402219
M13  F 0.3 0.9 3.40383402219
M13  F 0.3 1.0 3.40383402219
M13  F 0.4 0.1 3.40383402219
M13  F 0.4 0.2 3.40383402219
M13  F 0.4 0.3 3.40383402219
M13  F 0.4 0.4 3.40383402219
M13  F 0.4 0.5 3.40383402219
M13  F 0.4 0.6 3.40383402219
M13  F 0.4 0.7 3.40383402219
M13  F 0.4 0.8 3.40383402219
M13  F 0.4 0.9 3.40383402219
M13  F 0.4 1.0 3.40383402219
M13  F 0.5 0.1 3.40383402219
M13  F 0.5 0.2 3.40383402219
M13  F 0.5 0.3 3.40383402219
M13  F 0.5 0.4 3.40383402219
M13  F 0.5 0.5 3.40383402219
M13  F 0.5 0.6 3.40383402219
M13  F 0.5 0.7 3.40383402219
M13  F 0.5 0.8 3.40383402219
M13  F 0.5 0.9 3.40383402219
M13  F 0.5 1.0 3.40383402219
M13  F 0.6 0.1 3.40383402219
M13  F 0.6 0.2 3.40383402219
M13  F 0.6 0.3 3.40383402219
M13  F 0.6 0.4 3.40383402219
M13  F 0.6 0.5 3.40383402219
M13  F 0.6 0.6 3.40383402219
M13  F 0.6 0.7 3.40383402219
M13  F 0.6 0.8 3.40383402219
M13  F 0.6 0.9 3.40383402219
M13  F 0.6 1.0 3.40383402219
M13  F 0.7 0.1 3.40383402219
M13  F 0.7 0.2 3.40383402219
M13  F 0.7 0.3 3.40383402219
M13  F 0.7 0.4 3.40383402219
M13  F 0.7 0.5 3.40383402219
M13  F 0.7 0.6 3.40383402219
M13  F 0.7 0.7 3.40383402219
M13  F 0.7 0.8 3.40383402219
M13  F 0.7 0.9 3.40383402219
M13  F 0.7 1.0 3.40383402219
M13  F 0.8 0.1 3.40383402219
M13  F 0.8 0.2 3.40383402219
M13  F 0.8 0.3 3.40383402219
M13  F 0.8 0.4 3.40383402219
M13  F 0.8 0.5 3.40383402219
M13  F 0.8 0.6 3.40383402219
M13  F 0.8 0.7 3.40383402219
M13  F 0.8 0.8 3.40383402219
M13  F 0.8 0.9 3.40383402219
M13  F 0.8 1.0 3.40383402219
M13  F 0.9 0.1 3.40383402219
M13  F 0.9 0.2 3.40383402219
M13  F 0.9 0.3 3.40383402219
M13  F 0.9 0.4 3.40383402219
M13  F 0.9 0.5 3.40383402219
M13  F 0.9 0.6 3.40383402219
M13  F 0.9 0.7 3.40383402219
M13  F 0.9 0.8 3.40383402219
M13  F 0.9 0.9 3.40383402219
M13  F 0.9 1.0 3.40383402219
M13  F 1.0 0.1 3.40383402219
M13  F 1.0 0.2 3.40383402219
M13  F 1.0 0.3 3.40383402219
M13  F 1.0 0.4 3.40383402219
M13  F 1.0 0.5 3.40383402219
M13  F 1.0 0.6 3.40383402219
M13  F 1.0 0.7 3.40383402219
M13  F 1.0 0.8 3.40383402219
M13  F 1.0 0.9 3.40383402219
M13  F 1.0 1.0 3.40383402219
M14  T 0.1 0.1 5.53686749018
M14  T 0.1 0.2 5.53686749018
M14  T 0.1 0.3 5.53686749018
M14  T 0.1 0.4 5.53686749018
M14  T 0.1 0.5 5.53686749018
M14  T 0.1 0.6 5.53686749018
M14  T 0.1 0.7 5.53686749018
M14  T 0.1 0.8 5.53686749018
M14  T 0.1 0.9 5.53686749018
M14  T 0.1 1.0 5.53686749018
M14  T 0.2 0.1 5.53686749018
M14  T 0.2 0.2 5.53686749018
M14  T 0.2 0.3 5.53686749018
M14  T 0.2 0.4 5.53686749018
M14  T 0.2 0.5 5.53686749018
M14  T 0.2 0.6 5.53686749018
M14  T 0.2 0.7 5.53686749018
M14  T 0.2 0.8 5.53686749018
M14  T 0.2 0.9 5.53686749018
M14  T 0.2 1.0 5.53686749018
M14  T 0.3 0.1 5.53686749018
M14  T 0.3 0.2 5.53686749018
M14  T 0.3 0.3 5.53686749018
M14  T 0.3 0.4 5.53686749018
M14  T 0.3 0.5 5.53686749018
M14  T 0.3 0.6 5.53686749018
M14  T 0.3 0.7 5.53686749018
M14  T 0.3 0.8 5.53686749018
M14  T 0.3 0.9 5.53686749018
M14  T 0.3 1.0 5.53686749018
M14  T 0.4 0.1 5.53686749018
M14  T 0.4 0.2 5.53686749018
M14  T 0.4 0.3 5.53686749018
M14  T 0.4 0.4 5.53686749018
M14  T 0.4 0.5 5.53686749018
M14  T 0.4 0.6 5.53686749018
M14  T 0.4 0.7 5.53686749018
M14  T 0.4 0.8 5.53686749018
M14  T 0.4 0.9 5.53686749018
M14  T 0.4 1.0 5.53686749018
M14  T 0.5 0.1 5.53686749018
M14  T 0.5 0.2 5.53686749018
M14  T 0.5 0.3 5.53686749018
M14  T 0.5 0.4 5.53686749018
M14  T 0.5 0.5 5.53686749018
M14  T 0.5 0.6 5.53686749018
M14  T 0.5 0.7 5.53686749018
M14  T 0.5 0.8 5.53686749018
M14  T 0.5 0.9 5.53686749018
M14  T 0.5 1.0 5.53686749018
M14  T 0.6 0.1 5.53686749018
M14  T 0.6 0.2 5.53686749018
M14  T 0.6 0.3 5.53686749018
M14  T 0.6 0.4 5.53686749018
M14  T 0.6 0.5 5.53686749018
M14  T 0.6 0.6 5.53686749018
M14  T 0.6 0.7 5.53686749018
M14  T 0.6 0.8 5.53686749018
M14  T 0.6 0.9 5.53686749018
M14  T 0.6 1.0 5.53686749018
M14  T 0.7 0.1 5.53686749018
M14  T 0.7 0.2 5.53686749018
M14  T 0.7 0.3 5.53686749018
M14  T 0.7 0.4 5.53686749018
M14  T 0.7 0.5 5.53686749018
M14  T 0.7 0.6 5.53686749018
M14  T 0.7 0.7 5.53686749018
M14  T 0.7 0.8 5.53686749018
M14  T 0.7 0.9 5.53686749018
M14  T 0.7 1.0 5.53686749018
M14  T 0.8 0.1 5.53686749018
M14  T 0.8 0.2 5.53686749018
M14  T 0.8 0.3 5.53686749018
M14  T 0.8 0.4 5.53686749018
M14  T 0.8 0.5 5.53686749018
M14  T 0.8 0.6 5.53686749018
M14  T 0.8 0.7 5.53686749018
M14  T 0.8 0.8 5.53686749018
M14  T 0.8 0.9 5.53686749018
M14  T 0.8 1.0 5.53686749018
M14  T 0.9 0.1 5.53686749018
M14  T 0.9 0.2 5.53686749018
M14  T 0.9 0.3 5.53686749018
M14  T 0.9 0.4 5.53686749018
M14  T 0.9 0.5 5.53686749018
M14  T 0.9 0.6 5.53686749018
M14  T 0.9 0.7 5.53686749018
M14  T 0.9 0.8 5.53686749018
M14  T 0.9 0.9 5.53686749018
M14  T 0.9 1.0 5.53686749018
M14  T 1.0 0.1 5.53686749018
M14  T 1.0 0.2 5.53686749018
M14  T 1.0 0.3 5.53686749018
M14  T 1.0 0.4 5.53686749018
M14  T 1.0 0.5 5.53686749018
M14  T 1.0 0.6 5.53686749018
M14  T 1.0 0.7 5.53686749018
M14  T 1.0 0.8 5.53686749018
M14  T 1.0 0.9 5.53686749018
M14  T 1.0 1.0 5.53686749018
M14  F 0.1 0.1 5.53686749018
M14  F 0.1 0.2 5.53686749018
M14  F 0.1 0.3 5.53686749018
M14  F 0.1 0.4 5.53686749018
M14  F 0.1 0.5 5.53686749018
M14  F 0.1 0.6 5.53686749018
M14  F 0.1 0.7 5.53686749018
M14  F 0.1 0.8 5.53686749018
M14  F 0.1 0.9 5.53686749018
M14  F 0.1 1.0 5.53686749018
M14  F 0.2 0.1 5.53686749018
M14  F 0.2 0.2 5.53686749018
M14  F 0.2 0.3 5.53686749018
M14  F 0.2 0.4 5.53686749018
M14  F 0.2 0.5 5.53686749018
M14  F 0.2 0.6 5.53686749018
M14  F 0.2 0.7 5.53686749018
M14  F 0.2 0.8 5.53686749018
M14  F 0.2 0.9 5.53686749018
M14  F 0.2 1.0 5.53686749018
M14  F 0.3 0.1 5.53686749018
M14  F 0.3 0.2 5.53686749018
M14  F 0.3 0.3 5.53686749018
M14  F 0.3 0.4 5.53686749018
M14  F 0.3 0.5 5.53686749018
M14  F 0.3 0.6 5.53686749018
M14  F 0.3 0.7 5.53686749018
M14  F 0.3 0.8 5.53686749018
M14  F 0.3 0.9 5.53686749018
M14  F 0.3 1.0 5.53686749018
M14  F 0.4 0.1 5.53686749018
M14  F 0.4 0.2 5.53686749018
M14  F 0.4 0.3 5.53686749018
M14  F 0.4 0.4 5.53686749018
M14  F 0.4 0.5 5.53686749018
M14  F 0.4 0.6 5.53686749018
M14  F 0.4 0.7 5.53686749018
M14  F 0.4 0.8 5.53686749018
M14  F 0.4 0.9 5.53686749018
M14  F 0.4 1.0 5.53686749018
M14  F 0.5 0.1 5.53686749018
M14  F 0.5 0.2 5.53686749018
M14  F 0.5 0.3 5.53686749018
M14  F 0.5 0.4 5.53686749018
M14  F 0.5 0.5 5.53686749018
M14  F 0.5 0.6 5.53686749018
M14  F 0.5 0.7 5.53686749018
M14  F 0.5 0.8 5.53686749018
M14  F 0.5 0.9 5.53686749018
M14  F 0.5 1.0 5.53686749018
M14  F 0.6 0.1 5.53686749018
M14  F 0.6 0.2 5.53686749018
M14  F 0.6 0.3 5.53686749018
M14  F 0.6 0.4 5.53686749018
M14  F 0.6 0.5 5.53686749018
M14  F 0.6 0.6 5.53686749018
M14  F 0.6 0.7 5.53686749018
M14  F 0.6 0.8 5.53686749018
M14  F 0.6 0.9 5.53686749018
M14  F 0.6 1.0 5.53686749018
M14  F 0.7 0.1 5.53686749018
M14  F 0.7 0.2 5.53686749018
M14  F 0.7 0.3 5.53686749018
M14  F 0.7 0.4 5.53686749018
M14  F 0.7 0.5 5.53686749018
M14  F 0.7 0.6 5.53686749018
M14  F 0.7 0.7 5.53686749018
M14  F 0.7 0.8 5.53686749018
M14  F 0.7 0.9 5.53686749018
M14  F 0.7 1.0 5.53686749018
M14  F 0.8 0.1 5.53686749018
M14  F 0.8 0.2 5.53686749018
M14  F 0.8 0.3 5.53686749018
M14  F 0.8 0.4 5.53686749018
M14  F 0.8 0.5 5.53686749018
M14  F 0.8 0.6 5.53686749018
M14  F 0.8 0.7 5.53686749018
M14  F 0.8 0.8 5.53686749018
M14  F 0.8 0.9 5.53686749018
M14  F 0.8 1.0 5.53686749018
M14  F 0.9 0.1 5.53686749018
M14  F 0.9 0.2 5.53686749018
M14  F 0.9 0.3 5.53686749018
M14  F 0.9 0.4 5.53686749018
M14  F 0.9 0.5 5.53686749018
M14  F 0.9 0.6 5.53686749018
M14  F 0.9 0.7 5.53686749018
M14  F 0.9 0.8 5.53686749018
M14  F 0.9 0.9 5.53686749018
M14  F 0.9 1.0 5.53686749018
M14  F 1.0 0.1 5.53686749018
M14  F 1.0 0.2 5.53686749018
M14  F 1.0 0.3 5.53686749018
M14  F 1.0 0.4 5.53686749018
M14  F 1.0 0.5 5.53686749018
M14  F 1.0 0.6 5.53686749018
M14  F 1.0 0.7 5.53686749018
M14  F 1.0 0.8 5.53686749018
M14  F 1.0 0.9 5.53686749018
M14  F 1.0 1.0 5.53686749018
M15  T 0.1 0.1 12.2990298948
M15  T 0.1 0.2 12.2990298948
M15  T 0.1 0.3 12.2990298948
M15  T 0.1 0.4 12.2990298948
M15  T 0.1 0.5 12.2990298948
M15  T 0.1 0.6 12.2990298948
M15  T 0.1 0.7 12.2990298948
M15  T 0.1 0.8 12.2990298948
M15  T 0.1 0.9 12.2990298948
M15  T 0.1 1.0 12.2990298948
M15  T 0.2 0.1 12.2990298948
M15  T 0.2 0.2 12.2990298948
M15  T 0.2 0.3 12.2990298948
M15  T 0.2 0.4 12.2990298948
M15  T 0.2 0.5 12.2990298948
M15  T 0.2 0.6 12.2990298948
M15  T 0.2 0.7 12.2990298948
M15  T 0.2 0.8 12.2990298948
M15  T 0.2 0.9 12.2990298948
M15  T 0.2 1.0 12.2990298948
M15  T 0.3 0.1 12.2990298948
M15  T 0.3 0.2 12.2990298948
M15  T 0.3 0.3 12.2990298948
M15  T 0.3 0.4 12.2990298948
M15  T 0.3 0.5 12.2990298948
M15  T 0.3 0.6 12.2990298948
M15  T 0.3 0.7 12.2990298948
M15  T 0.3 0.8 12.2990298948
M15  T 0.3 0.9 12.2990298948
M15  T 0.3 1.0 12.2990298948
M15  T 0.4 0.1 12.2990298948
M15  T 0.4 0.2 12.2990298948
M15  T 0.4 0.3 12.2990298948
M15  T 0.4 0.4 12.2990298948
M15  T 0.4 0.5 12.2990298948
M15  T 0.4 0.6 12.2990298948
M15  T 0.4 0.7 12.2990298948
M15  T 0.4 0.8 12.2990298948
M15  T 0.4 0.9 12.2990298948
M15  T 0.4 1.0 12.2990298948
M15  T 0.5 0.1 12.2990298948
M15  T 0.5 0.2 12.2990298948
M15  T 0.5 0.3 12.2990298948
M15  T 0.5 0.4 12.2990298948
M15  T 0.5 0.5 12.2990298948
M15  T 0.5 0.6 12.2990298948
M15  T 0.5 0.7 12.2990298948
M15  T 0.5 0.8 12.2990298948
M15  T 0.5 0.9 12.2990298948
M15  T 0.5 1.0 12.2990298948
M15  T 0.6 0.1 12.2990298948
M15  T 0.6 0.2 12.2990298948
M15  T 0.6 0.3 12.2990298948
M15  T 0.6 0.4 12.2990298948
M15  T 0.6 0.5 12.2990298948
M15  T 0.6 0.6 12.2990298948
M15  T 0.6 0.7 12.2990298948
M15  T 0.6 0.8 12.2990298948
M15  T 0.6 0.9 12.2990298948
M15  T 0.6 1.0 12.2990298948
M15  T 0.7 0.1 12.2990298948
M15  T 0.7 0.2 12.2990298948
M15  T 0.7 0.3 12.2990298948
M15  T 0.7 0.4 12.2990298948
M15  T 0.7 0.5 12.2990298948
M15  T 0.7 0.6 12.2990298948
M15  T 0.7 0.7 12.2990298948
M15  T 0.7 0.8 12.2990298948
M15  T 0.7 0.9 12.2990298948
M15  T 0.7 1.0 12.2990298948
M15  T 0.8 0.1 12.2990298948
M15  T 0.8 0.2 12.2990298948
M15  T 0.8 0.3 12.2990298948
M15  T 0.8 0.4 12.2990298948
M15  T 0.8 0.5 12.2990298948
M15  T 0.8 0.6 12.2990298948
M15  T 0.8 0.7 12.2990298948
M15  T 0.8 0.8 12.2990298948
M15  T 0.8 0.9 12.2990298948
M15  T 0.8 1.0 12.2990298948
M15  T 0.9 0.1 12.2990298948
M15  T 0.9 0.2 12.2990298948
M15  T 0.9 0.3 12.2990298948
M15  T 0.9 0.4 12.2990298948
M15  T 0.9 0.5 12.2990298948
M15  T 0.9 0.6 12.2990298948
M15  T 0.9 0.7 12.2990298948
M15  T 0.9 0.8 12.2990298948
M15  T 0.9 0.9 12.2990298948
M15  T 0.9 1.0 12.2990298948
M15  T 1.0 0.1 12.2990298948
M15  T 1.0 0.2 12.2990298948
M15  T 1.0 0.3 12.2990298948
M15  T 1.0 0.4 12.2990298948
M15  T 1.0 0.5 12.2990298948
M15  T 1.0 0.6 12.2990298948
M15  T 1.0 0.7 12.2990298948
M15  T 1.0 0.8 12.2990298948
M15  T 1.0 0.9 12.2990298948
M15  T 1.0 1.0 12.2990298948
M15  F 0.1 0.1 12.2990298948
M15  F 0.1 0.2 12.2990298948
M15  F 0.1 0.3 12.2990298948
M15  F 0.1 0.4 12.2990298948
M15  F 0.1 0.5 12.2990298948
M15  F 0.1 0.6 12.2990298948
M15  F 0.1 0.7 12.2990298948
M15  F 0.1 0.8 12.2990298948
M15  F 0.1 0.9 12.2990298948
M15  F 0.1 1.0 12.2990298948
M15  F 0.2 0.1 12.2990298948
M15  F 0.2 0.2 12.2990298948
M15  F 0.2 0.3 12.2990298948
M15  F 0.2 0.4 12.2990298948
M15  F 0.2 0.5 12.2990298948
M15  F 0.2 0.6 12.2990298948
M15  F 0.2 0.7 12.2990298948
M15  F 0.2 0.8 12.2990298948
M15  F 0.2 0.9 12.2990298948
M15  F 0.2 1.0 12.2990298948
M15  F 0.3 0.1 12.2990298948
M15  F 0.3 0.2 12.2990298948
M15  F 0.3 0.3 12.2990298948
M15  F 0.3 0.4 12.2990298948
M15  F 0.3 0.5 12.2990298948
M15  F 0.3 0.6 12.2990298948
M15  F 0.3 0.7 12.2990298948
M15  F 0.3 0.8 12.2990298948
M15  F 0.3 0.9 12.2990298948
M15  F 0.3 1.0 12.2990298948
M15  F 0.4 0.1 12.2990298948
M15  F 0.4 0.2 12.2990298948
M15  F 0.4 0.3 12.2990298948
M15  F 0.4 0.4 12.2990298948
M15  F 0.4 0.5 12.2990298948
M15  F 0.4 0.6 12.2990298948
M15  F 0.4 0.7 12.2990298948
M15  F 0.4 0.8 12.2990298948
M15  F 0.4 0.9 12.2990298948
M15  F 0.4 1.0 12.2990298948
M15  F 0.5 0.1 12.2990298948
M15  F 0.5 0.2 12.2990298948
M15  F 0.5 0.3 12.2990298948
M15  F 0.5 0.4 12.2990298948
M15  F 0.5 0.5 12.2990298948
M15  F 0.5 0.6 12.2990298948
M15  F 0.5 0.7 12.2990298948
M15  F 0.5 0.8 12.2990298948
M15  F 0.5 0.9 12.2990298948
M15  F 0.5 1.0 12.2990298948
M15  F 0.6 0.1 12.2990298948
M15  F 0.6 0.2 12.2990298948
M15  F 0.6 0.3 12.2990298948
M15  F 0.6 0.4 12.2990298948
M15  F 0.6 0.5 12.2990298948
M15  F 0.6 0.6 12.2990298948
M15  F 0.6 0.7 12.2990298948
M15  F 0.6 0.8 12.2990298948
M15  F 0.6 0.9 12.2990298948
M15  F 0.6 1.0 12.2990298948
M15  F 0.7 0.1 12.2990298948
M15  F 0.7 0.2 12.2990298948
M15  F 0.7 0.3 12.2990298948
M15  F 0.7 0.4 12.2990298948
M15  F 0.7 0.5 12.2990298948
M15  F 0.7 0.6 12.2990298948
M15  F 0.7 0.7 12.2990298948
M15  F 0.7 0.8 12.2990298948
M15  F 0.7 0.9 12.2990298948
M15  F 0.7 1.0 12.2990298948
M15  F 0.8 0.1 12.2990298948
M15  F 0.8 0.2 12.2990298948
M15  F 0.8 0.3 12.2990298948
M15  F 0.8 0.4 12.2990298948
M15  F 0.8 0.5 12.2990298948
M15  F 0.8 0.6 12.2990298948
M15  F 0.8 0.7 12.2990298948
M15  F 0.8 0.8 12.2990298948
M15  F 0.8 0.9 12.2990298948
M15  F 0.8 1.0 12.2990298948
M15  F 0.9 0.1 12.2990298948
M15  F 0.9 0.2 12.2990298948
M15  F 0.9 0.3 12.2990298948
M15  F 0.9 0.4 12.2990298948
M15  F 0.9 0.5 12.2990298948
M15  F 0.9 0.6 12.2990298948
M15  F 0.9 0.7 12.2990298948
M15  F 0.9 0.8 12.2990298948
M15  F 0.9 0.9 12.2990298948
M15  F 0.9 1.0 12.2990298948
M15  F 1.0 0.1 12.2990298948
M15  F 1.0 0.2 12.2990298948
M15  F 1.0 0.3 12.2990298948
M15  F 1.0 0.4 12.2990298948
M15  F 1.0 0.5 12.2990298948
M15  F 1.0 0.6 12.2990298948
M15  F 1.0 0.7 12.2990298948
M15  F 1.0 0.8 12.2990298948
M15  F 1.0 0.9 12.2990298948
M15  F 1.0 1.0 12.2990298948
M16  T 0.1 0.1 27.2882755046
M16  T 0.1 0.2 27.2882755046
M16  T 0.1 0.3 27.2882755046
M16  T 0.1 0.4 27.2882755046
M16  T 0.1 0.5 27.2882755046
M16  T 0.1 0.6 27.2882755046
M16  T 0.1 0.7 27.2882755046
M16  T 0.1 0.8 27.2882755046
M16  T 0.1 0.9 27.2882755046
M16  T 0.1 1.0 27.2882755046
M16  T 0.2 0.1 27.2882755046
M16  T 0.2 0.2 27.2882755046
M16  T 0.2 0.3 27.2882755046
M16  T 0.2 0.4 27.2882755046
M16  T 0.2 0.5 27.2882755046
M16  T 0.2 0.6 27.2882755046
M16  T 0.2 0.7 27.2882755046
M16  T 0.2 0.8 27.2882755046
M16  T 0.2 0.9 27.2882755046
M16  T 0.2 1.0 27.2882755046
M16  T 0.3 0.1 27.2882755046
M16  T 0.3 0.2 27.2882755046
M16  T 0.3 0.3 27.2882755046
M16  T 0.3 0.4 27.2882755046
M16  T 0.3 0.5 27.2882755046
M16  T 0.3 0.6 27.2882755046
M16  T 0.3 0.7 27.2882755046
M16  T 0.3 0.8 27.2882755046
M16  T 0.3 0.9 27.2882755046
M16  T 0.3 1.0 27.2882755046
M16  T 0.4 0.1 27.2882755046
M16  T 0.4 0.2 27.2882755046
M16  T 0.4 0.3 27.2882755046
M16  T 0.4 0.4 27.2882755046
M16  T 0.4 0.5 27.2882755046
M16  T 0.4 0.6 27.2882755046
M16  T 0.4 0.7 27.2882755046
M16  T 0.4 0.8 27.2882755046
M16  T 0.4 0.9 27.2882755046
M16  T 0.4 1.0 27.2882755046
M16  T 0.5 0.1 27.2882755046
M16  T 0.5 0.2 27.2882755046
M16  T 0.5 0.3 27.2882755046
M16  T 0.5 0.4 27.2882755046
M16  T 0.5 0.5 27.2882755046
M16  T 0.5 0.6 27.2882755046
M16  T 0.5 0.7 27.2882755046
M16  T 0.5 0.8 27.2882755046
M16  T 0.5 0.9 27.2882755046
M16  T 0.5 1.0 27.2882755046
M16  T 0.6 0.1 27.2882755046
M16  T 0.6 0.2 27.2882755046
M16  T 0.6 0.3 27.2882755046
M16  T 0.6 0.4 27.2882755046
M16  T 0.6 0.5 27.2882755046
M16  T 0.6 0.6 27.2882755046
M16  T 0.6 0.7 27.2882755046
M16  T 0.6 0.8 27.2882755046
M16  T 0.6 0.9 27.2882755046
M16  T 0.6 1.0 27.2882755046
M16  T 0.7 0.1 27.2882755046
M16  T 0.7 0.2 27.2882755046
M16  T 0.7 0.3 27.2882755046
M16  T 0.7 0.4 27.2882755046
M16  T 0.7 0.5 27.2882755046
M16  T 0.7 0.6 27.2882755046
M16  T 0.7 0.7 27.2882755046
M16  T 0.7 0.8 27.2882755046
M16  T 0.7 0.9 27.2882755046
M16  T 0.7 1.0 27.2882755046
M16  T 0.8 0.1 27.2882755046
M16  T 0.8 0.2 27.2882755046
M16  T 0.8 0.3 27.2882755046
M16  T 0.8 0.4 27.2882755046
M16  T 0.8 0.5 27.2882755046
M16  T 0.8 0.6 27.2882755046
M16  T 0.8 0.7 27.2882755046
M16  T 0.8 0.8 27.2882755046
M16  T 0.8 0.9 27.2882755046
M16  T 0.8 1.0 27.2882755046
M16  T 0.9 0.1 27.2882755046
M16  T 0.9 0.2 27.2882755046
M16  T 0.9 0.3 27.2882755046
M16  T 0.9 0.4 27.2882755046
M16  T 0.9 0.5 27.2882755046
M16  T 0.9 0.6 27.2882755046
M16  T 0.9 0.7 27.2882755046
M16  T 0.9 0.8 27.2882755046
M16  T 0.9 0.9 27.2882755046
M16  T 0.9 1.0 27.2882755046
M16  T 1.0 0.1 27.2882755046
M16  T 1.0 0.2 27.2882755046
M16  T 1.0 0.3 27.2882755046
M16  T 1.0 0.4 27.2882755046
M16  T 1.0 0.5 27.2882755046
M16  T 1.0 0.6 27.2882755046
M16  T 1.0 0.7 27.2882755046
M16  T 1.0 0.8 27.2882755046
M16  T 1.0 0.9 27.2882755046
M16  T 1.0 1.0 27.2882755046
M16  F 0.1 0.1 27.2882755046
M16  F 0.1 0.2 27.2882755046
M16  F 0.1 0.3 27.2882755046
M16  F 0.1 0.4 27.2882755046
M16  F 0.1 0.5 27.2882755046
M16  F 0.1 0.6 27.2882755046
M16  F 0.1 0.7 27.2882755046
M16  F 0.1 0.8 27.2882755046
M16  F 0.1 0.9 27.2882755046
M16  F 0.1 1.0 27.2882755046
M16  F 0.2 0.1 27.2882755046
M16  F 0.2 0.2 27.2882755046
M16  F 0.2 0.3 27.2882755046
M16  F 0.2 0.4 27.2882755046
M16  F 0.2 0.5 27.2882755046
M16  F 0.2 0.6 27.2882755046
M16  F 0.2 0.7 27.2882755046
M16  F 0.2 0.8 27.2882755046
M16  F 0.2 0.9 27.2882755046
M16  F 0.2 1.0 27.2882755046
M16  F 0.3 0.1 27.2882755046
M16  F 0.3 0.2 27.2882755046
M16  F 0.3 0.3 27.2882755046
M16  F 0.3 0.4 27.2882755046
M16  F 0.3 0.5 27.2882755046
M16  F 0.3 0.6 27.2882755046
M16  F 0.3 0.7 27.2882755046
M16  F 0.3 0.8 27.2882755046
M16  F 0.3 0.9 27.2882755046
M16  F 0.3 1.0 27.2882755046
M16  F 0.4 0.1 27.2882755046
M16  F 0.4 0.2 27.2882755046
M16  F 0.4 0.3 27.2882755046
M16  F 0.4 0.4 27.2882755046
M16  F 0.4 0.5 27.2882755046
M16  F 0.4 0.6 27.2882755046
M16  F 0.4 0.7 27.2882755046
M16  F 0.4 0.8 27.2882755046
M16  F 0.4 0.9 27.2882755046
M16  F 0.4 1.0 27.2882755046
M16  F 0.5 0.1 27.2882755046
M16  F 0.5 0.2 27.2882755046
M16  F 0.5 0.3 27.2882755046
M16  F 0.5 0.4 27.2882755046
M16  F 0.5 0.5 27.2882755046
M16  F 0.5 0.6 27.2882755046
M16  F 0.5 0.7 27.2882755046
M16  F 0.5 0.8 27.2882755046
M16  F 0.5 0.9 27.2882755046
M16  F 0.5 1.0 27.2882755046
M16  F 0.6 0.1 27.2882755046
M16  F 0.6 0.2 27.2882755046
M16  F 0.6 0.3 27.2882755046
M16  F 0.6 0.4 27.2882755046
M16  F 0.6 0.5 27.2882755046
M16  F 0.6 0.6 27.2882755046
M16  F 0.6 0.7 27.2882755046
M16  F 0.6 0.8 27.2882755046
M16  F 0.6 0.9 27.2882755046
M16  F 0.6 1.0 27.2882755046
M16  F 0.7 0.1 27.2882755046
M16  F 0.7 0.2 27.2882755046
M16  F 0.7 0.3 27.2882755046
M16  F 0.7 0.4 27.2882755046
M16  F 0.7 0.5 27.2882755046
M16  F 0.7 0.6 27.2882755046
M16  F 0.7 0.7 27.2882755046
M16  F 0.7 0.8 27.2882755046
M16  F 0.7 0.9 27.2882755046
M16  F 0.7 1.0 27.2882755046
M16  F 0.8 0.1 27.2882755046
M16  F 0.8 0.2 27.2882755046
M16  F 0.8 0.3 27.2882755046
M16  F 0.8 0.4 27.2882755046
M16  F 0.8 0.5 27.2882755046
M16  F 0.8 0.6 27.2882755046
M16  F 0.8 0.7 27.2882755046
M16  F 0.8 0.8 27.2882755046
M16  F 0.8 0.9 27.2882755046
M16  F 0.8 1.0 27.2882755046
M16  F 0.9 0.1 27.2882755046
M16  F 0.9 0.2 27.2882755046
M16  F 0.9 0.3 27.2882755046
M16  F 0.9 0.4 27.2882755046
M16  F 0.9 0.5 27.2882755046
M16  F 0.9 0.6 27.2882755046
M16  F 0.9 0.7 27.2882755046
M16  F 0.9 0.8 27.2882755046
M16  F 0.9 0.9 27.2882755046
M16  F 0.9 1.0 27.2882755046
M16  F 1.0 0.1 27.2882755046
M16  F 1.0 0.2 27.2882755046
M16  F 1.0 0.3 27.2882755046
M16  F 1.0 0.4 27.2882755046
M16  F 1.0 0.5 27.2882755046
M16  F 1.0 0.6 27.2882755046
M16  F 1.0 0.7 27.2882755046
M16  F 1.0 0.8 27.2882755046
M16  F 1.0 0.9 27.2882755046
M16  F 1.0 1.0 27.2882755046
M17  T 0.1 0.1 40.5007782074
M17  T 0.1 0.2 40.5007782074
M17  T 0.1 0.3 40.5007782074
M17  T 0.1 0.4 40.5007782074
M17  T 0.1 0.5 40.5007782074
M17  T 0.1 0.6 40.5007782074
M17  T 0.1 0.7 40.5007782074
M17  T 0.1 0.8 40.5007782074
M17  T 0.1 0.9 40.5007782074
M17  T 0.1 1.0 40.5007782074
M17  T 0.2 0.1 40.5007782074
M17  T 0.2 0.2 40.5007782074
M17  T 0.2 0.3 40.5007782074
M17  T 0.2 0.4 40.5007782074
M17  T 0.2 0.5 40.5007782074
M17  T 0.2 0.6 40.5007782074
M17  T 0.2 0.7 40.5007782074
M17  T 0.2 0.8 40.5007782074
M17  T 0.2 0.9 40.5007782074
M17  T 0.2 1.0 40.5007782074
M17  T 0.3 0.1 40.5007782074
M17  T 0.3 0.2 40.5007782074
M17  T 0.3 0.3 40.5007782074
M17  T 0.3 0.4 40.5007782074
M17  T 0.3 0.5 40.5007782074
M17  T 0.3 0.6 40.5007782074
M17  T 0.3 0.7 40.5007782074
M17  T 0.3 0.8 40.5007782074
M17  T 0.3 0.9 40.5007782074
M17  T 0.3 1.0 40.5007782074
M17  T 0.4 0.1 40.5007782074
M17  T 0.4 0.2 40.5007782074
M17  T 0.4 0.3 40.5007782074
M17  T 0.4 0.4 40.5007782074
M17  T 0.4 0.5 40.5007782074
M17  T 0.4 0.6 40.5007782074
M17  T 0.4 0.7 40.5007782074
M17  T 0.4 0.8 40.5007782074
M17  T 0.4 0.9 40.5007782074
M17  T 0.4 1.0 40.5007782074
M17  T 0.5 0.1 40.5007782074
M17  T 0.5 0.2 40.5007782074
M17  T 0.5 0.3 40.5007782074
M17  T 0.5 0.4 40.5007782074
M17  T 0.5 0.5 40.5007782074
M17  T 0.5 0.6 40.5007782074
M17  T 0.5 0.7 40.5007782074
M17  T 0.5 0.8 40.5007782074
M17  T 0.5 0.9 40.5007782074
M17  T 0.5 1.0 40.5007782074
M17  T 0.6 0.1 40.5007782074
M17  T 0.6 0.2 40.5007782074
M17  T 0.6 0.3 40.5007782074
M17  T 0.6 0.4 40.5007782074
M17  T 0.6 0.5 40.5007782074
M17  T 0.6 0.6 40.5007782074
M17  T 0.6 0.7 40.5007782074
M17  T 0.6 0.8 40.5007782074
M17  T 0.6 0.9 40.5007782074
M17  T 0.6 1.0 40.5007782074
M17  T 0.7 0.1 40.5007782074
M17  T 0.7 0.2 40.5007782074
M17  T 0.7 0.3 40.5007782074
M17  T 0.7 0.4 40.5007782074
M17  T 0.7 0.5 40.5007782074
M17  T 0.7 0.6 40.5007782074
M17  T 0.7 0.7 40.5007782074
M17  T 0.7 0.8 40.5007782074
M17  T 0.7 0.9 40.5007782074
M17  T 0.7 1.0 40.5007782074
M17  T 0.8 0.1 40.5007782074
M17  T 0.8 0.2 40.5007782074
M17  T 0.8 0.3 40.5007782074
M17  T 0.8 0.4 40.5007782074
M17  T 0.8 0.5 40.5007782074
M17  T 0.8 0.6 40.5007782074
M17  T 0.8 0.7 40.5007782074
M17  T 0.8 0.8 40.5007782074
M17  T 0.8 0.9 40.5007782074
M17  T 0.8 1.0 40.5007782074
M17  T 0.9 0.1 40.5007782074
M17  T 0.9 0.2 40.5007782074
M17  T 0.9 0.3 40.5007782074
M17  T 0.9 0.4 40.5007782074
M17  T 0.9 0.5 40.5007782074
M17  T 0.9 0.6 40.5007782074
M17  T 0.9 0.7 40.5007782074
M17  T 0.9 0.8 40.5007782074
M17  T 0.9 0.9 40.5007782074
M17  T 0.9 1.0 40.5007782074
M17  T 1.0 0.1 40.5007782074
M17  T 1.0 0.2 40.5007782074
M17  T 1.0 0.3 40.5007782074
M17  T 1.0 0.4 40.5007782074
M17  T 1.0 0.5 40.5007782074
M17  T 1.0 0.6 40.5007782074
M17  T 1.0 0.7 40.5007782074
M17  T 1.0 0.8 40.5007782074
M17  T 1.0 0.9 40.5007782074
M17  T 1.0 1.0 40.5007782074
M17  F 0.1 0.1 40.5007782074
M17  F 0.1 0.2 40.5007782074
M17  F 0.1 0.3 40.5007782074
M17  F 0.1 0.4 40.5007782074
M17  F 0.1 0.5 40.5007782074
M17  F 0.1 0.6 40.5007782074
M17  F 0.1 0.7 40.5007782074
M17  F 0.1 0.8 40.5007782074
M17  F 0.1 0.9 40.5007782074
M17  F 0.1 1.0 40.5007782074
M17  F 0.2 0.1 40.5007782074
M17  F 0.2 0.2 40.5007782074
M17  F 0.2 0.3 40.5007782074
M17  F 0.2 0.4 40.5007782074
M17  F 0.2 0.5 40.5007782074
M17  F 0.2 0.6 40.5007782074
M17  F 0.2 0.7 40.5007782074
M17  F 0.2 0.8 40.5007782074
M17  F 0.2 0.9 40.5007782074
M17  F 0.2 1.0 40.5007782074
M17  F 0.3 0.1 40.5007782074
M17  F 0.3 0.2 40.5007782074
M17  F 0.3 0.3 40.5007782074
M17  F 0.3 0.4 40.5007782074
M17  F 0.3 0.5 40.5007782074
M17  F 0.3 0.6 40.5007782074
M17  F 0.3 0.7 40.5007782074
M17  F 0.3 0.8 40.5007782074
M17  F 0.3 0.9 40.5007782074
M17  F 0.3 1.0 40.5007782074
M17  F 0.4 0.1 40.5007782074
M17  F 0.4 0.2 40.5007782074
M17  F 0.4 0.3 40.5007782074
M17  F 0.4 0.4 40.5007782074
M17  F 0.4 0.5 40.5007782074
M17  F 0.4 0.6 40.5007782074
M17  F 0.4 0.7 40.5007782074
M17  F 0.4 0.8 40.5007782074
M17  F 0.4 0.9 40.5007782074
M17  F 0.4 1.0 40.5007782074
M17  F 0.5 0.1 40.5007782074
M17  F 0.5 0.2 40.5007782074
M17  F 0.5 0.3 40.5007782074
M17  F 0.5 0.4 40.5007782074
M17  F 0.5 0.5 40.5007782074
M17  F 0.5 0.6 40.5007782074
M17  F 0.5 0.7 40.5007782074
M17  F 0.5 0.8 40.5007782074
M17  F 0.5 0.9 40.5007782074
M17  F 0.5 1.0 40.5007782074
M17  F 0.6 0.1 40.5007782074
M17  F 0.6 0.2 40.5007782074
M17  F 0.6 0.3 40.5007782074
M17  F 0.6 0.4 40.5007782074
M17  F 0.6 0.5 40.5007782074
M17  F 0.6 0.6 40.5007782074
M17  F 0.6 0.7 40.5007782074
M17  F 0.6 0.8 40.5007782074
M17  F 0.6 0.9 40.5007782074
M17  F 0.6 1.0 40.5007782074
M17  F 0.7 0.1 40.5007782074
M17  F 0.7 0.2 40.5007782074
M17  F 0.7 0.3 40.5007782074
M17  F 0.7 0.4 40.5007782074
M17  F 0.7 0.5 40.5007782074
M17  F 0.7 0.6 40.5007782074
M17  F 0.7 0.7 40.5007782074
M17  F 0.7 0.8 40.5007782074
M17  F 0.7 0.9 40.5007782074
M17  F 0.7 1.0 40.5007782074
M17  F 0.8 0.1 40.5007782074
M17  F 0.8 0.2 40.5007782074
M17  F 0.8 0.3 40.5007782074
M17  F 0.8 0.4 40.5007782074
M17  F 0.8 0.5 40.5007782074
M17  F 0.8 0.6 40.5007782074
M17  F 0.8 0.7 40.5007782074
M17  F 0.8 0.8 40.5007782074
M17  F 0.8 0.9 40.5007782074
M17  F 0.8 1.0 40.5007782074
M17  F 0.9 0.1 40.5007782074
M17  F 0.9 0.2 40.5007782074
M17  F 0.9 0.3 40.5007782074
M17  F 0.9 0.4 40.5007782074
M17  F 0.9 0.5 40.5007782074
M17  F 0.9 0.6 40.5007782074
M17  F 0.9 0.7 40.5007782074
M17  F 0.9 0.8 40.5007782074
M17  F 0.9 0.9 40.5007782074
M17  F 0.9 1.0 40.5007782074
M17  F 1.0 0.1 40.5007782074
M17  F 1.0 0.2 40.5007782074
M17  F 1.0 0.3 40.5007782074
M17  F 1.0 0.4 40.5007782074
M17  F 1.0 0.5 40.5007782074
M17  F 1.0 0.6 40.5007782074
M17  F 1.0 0.7 40.5007782074
M17  F 1.0 0.8 40.5007782074
M17  F 1.0 0.9 40.5007782074
M17  F 1.0 1.0 40.5007782074
M18  T 0.1 0.1 76.0004599604
M18  T 0.1 0.2 76.0004599604
M18  T 0.1 0.3 76.0004599604
M18  T 0.1 0.4 76.0004599604
M18  T 0.1 0.5 76.0004599604
M18  T 0.1 0.6 76.0004599604
M18  T 0.1 0.7 76.0004599604
M18  T 0.1 0.8 76.0004599604
M18  T 0.1 0.9 76.0004599604
M18  T 0.1 1.0 76.0004599604
M18  T 0.2 0.1 76.0004599604
M18  T 0.2 0.2 76.0004599604
M18  T 0.2 0.3 76.0004599604
M18  T 0.2 0.4 76.0004599604
M18  T 0.2 0.5 76.0004599604
M18  T 0.2 0.6 76.0004599604
M18  T 0.2 0.7 76.0004599604
M18  T 0.2 0.8 76.0004599604
M18  T 0.2 0.9 76.0004599604
M18  T 0.2 1.0 76.0004599604
M18  T 0.3 0.1 76.0004599604
M18  T 0.3 0.2 76.0004599604
M18  T 0.3 0.3 76.0004599604
M18  T 0.3 0.4 76.0004599604
M18  T 0.3 0.5 76.0004599604
M18  T 0.3 0.6 76.0004599604
M18  T 0.3 0.7 76.0004599604
M18  T 0.3 0.8 76.0004599604
M18  T 0.3 0.9 76.0004599604
M18  T 0.3 1.0 76.0004599604
M18  T 0.4 0.1 76.0004599604
M18  T 0.4 0.2 76.0004599604
M18  T 0.4 0.3 76.0004599604
M18  T 0.4 0.4 76.0004599604
M18  T 0.4 0.5 76.0004599604
M18  T 0.4 0.6 76.0004599604
M18  T 0.4 0.7 76.0004599604
M18  T 0.4 0.8 76.0004599604
M18  T 0.4 0.9 76.0004599604
M18  T 0.4 1.0 76.0004599604
M18  T 0.5 0.1 76.0004599604
M18  T 0.5 0.2 76.0004599604
M18  T 0.5 0.3 76.0004599604
M18  T 0.5 0.4 76.0004599604
M18  T 0.5 0.5 76.0004599604
M18  T 0.5 0.6 76.0004599604
M18  T 0.5 0.7 76.0004599604
M18  T 0.5 0.8 76.0004599604
M18  T 0.5 0.9 76.0004599604
M18  T 0.5 1.0 76.0004599604
M18  T 0.6 0.1 76.0004599604
M18  T 0.6 0.2 76.0004599604
M18  T 0.6 0.3 76.0004599604
M18  T 0.6 0.4 76.0004599604
M18  T 0.6 0.5 76.0004599604
M18  T 0.6 0.6 76.0004599604
M18  T 0.6 0.7 76.0004599604
M18  T 0.6 0.8 76.0004599604
M18  T 0.6 0.9 76.0004599604
M18  T 0.6 1.0 76.0004599604
M18  T 0.7 0.1 76.0004599604
M18  T 0.7 0.2 76.0004599604
M18  T 0.7 0.3 76.0004599604
M18  T 0.7 0.4 76.0004599604
M18  T 0.7 0.5 76.0004599604
M18  T 0.7 0.6 76.0004599604
M18  T 0.7 0.7 76.0004599604
M18  T 0.7 0.8 76.0004599604
M18  T 0.7 0.9 76.0004599604
M18  T 0.7 1.0 76.0004599604
M18  T 0.8 0.1 76.0004599604
M18  T 0.8 0.2 76.0004599604
M18  T 0.8 0.3 76.0004599604
M18  T 0.8 0.4 76.0004599604
M18  T 0.8 0.5 76.0004599604
M18  T 0.8 0.6 76.0004599604
M18  T 0.8 0.7 76.0004599604
M18  T 0.8 0.8 76.0004599604
M18  T 0.8 0.9 76.0004599604
M18  T 0.8 1.0 76.0004599604
M18  T 0.9 0.1 76.0004599604
M18  T 0.9 0.2 76.0004599604
M18  T 0.9 0.3 76.0004599604
M18  T 0.9 0.4 76.0004599604
M18  T 0.9 0.5 76.0004599604
M18  T 0.9 0.6 76.0004599604
M18  T 0.9 0.7 76.0004599604
M18  T 0.9 0.8 76.0004599604
M18  T 0.9 0.9 76.0004599604
M18  T 0.9 1.0 76.0004599604
M18  T 1.0 0.1 76.0004599604
M18  T 1.0 0.2 76.0004599604
M18  T 1.0 0.3 76.0004599604
M18  T 1.0 0.4 76.0004599604
M18  T 1.0 0.5 76.0004599604
M18  T 1.0 0.6 76.0004599604
M18  T 1.0 0.7 76.0004599604
M18  T 1.0 0.8 76.0004599604
M18  T 1.0 0.9 76.0004599604
M18  T 1.0 1.0 76.0004599604
M18  F 0.1 0.1 76.0004599604
M18  F 0.1 0.2 76.0004599604
M18  F 0.1 0.3 76.0004599604
M18  F 0.1 0.4 76.0004599604
M18  F 0.1 0.5 76.0004599604
M18  F 0.1 0.6 76.0004599604
M18  F 0.1 0.7 76.0004599604
M18  F 0.1 0.8 76.0004599604
M18  F 0.1 0.9 76.0004599604
M18  F 0.1 1.0 76.0004599604
M18  F 0.2 0.1 76.0004599604
M18  F 0.2 0.2 76.0004599604
M18  F 0.2 0.3 76.0004599604
M18  F 0.2 0.4 76.0004599604
M18  F 0.2 0.5 76.0004599604
M18  F 0.2 0.6 76.0004599604
M18  F 0.2 0.7 76.0004599604
M18  F 0.2 0.8 76.0004599604
M18  F 0.2 0.9 76.0004599604
M18  F 0.2 1.0 76.0004599604
M18  F 0.3 0.1 76.0004599604
M18  F 0.3 0.2 76.0004599604
M18  F 0.3 0.3 76.0004599604
M18  F 0.3 0.4 76.0004599604
M18  F 0.3 0.5 76.0004599604
M18  F 0.3 0.6 76.0004599604
M18  F 0.3 0.7 76.0004599604
M18  F 0.3 0.8 76.0004599604
M18  F 0.3 0.9 76.0004599604
M18  F 0.3 1.0 76.0004599604
M18  F 0.4 0.1 76.0004599604
M18  F 0.4 0.2 76.0004599604
M18  F 0.4 0.3 76.0004599604
M18  F 0.4 0.4 76.0004599604
M18  F 0.4 0.5 76.0004599604
M18  F 0.4 0.6 76.0004599604
M18  F 0.4 0.7 76.0004599604
M18  F 0.4 0.8 76.0004599604
M18  F 0.4 0.9 76.0004599604
M18  F 0.4 1.0 76.0004599604
M18  F 0.5 0.1 76.0004599604
M18  F 0.5 0.2 76.0004599604
M18  F 0.5 0.3 76.0004599604
M18  F 0.5 0.4 76.0004599604
M18  F 0.5 0.5 76.0004599604
M18  F 0.5 0.6 76.0004599604
M18  F 0.5 0.7 76.0004599604
M18  F 0.5 0.8 76.0004599604
M18  F 0.5 0.9 76.0004599604
M18  F 0.5 1.0 76.0004599604
M18  F 0.6 0.1 76.0004599604
M18  F 0.6 0.2 76.0004599604
M18  F 0.6 0.3 76.0004599604
M18  F 0.6 0.4 76.0004599604
M18  F 0.6 0.5 76.0004599604
M18  F 0.6 0.6 76.0004599604
M18  F 0.6 0.7 76.0004599604
M18  F 0.6 0.8 76.0004599604
M18  F 0.6 0.9 76.0004599604
M18  F 0.6 1.0 76.0004599604
M18  F 0.7 0.1 76.0004599604
M18  F 0.7 0.2 76.0004599604
M18  F 0.7 0.3 76.0004599604
M18  F 0.7 0.4 76.0004599604
M18  F 0.7 0.5 76.0004599604
M18  F 0.7 0.6 76.0004599604
M18  F 0.7 0.7 76.0004599604
M18  F 0.7 0.8 76.0004599604
M18  F 0.7 0.9 76.0004599604
M18  F 0.7 1.0 76.0004599604
M18  F 0.8 0.1 76.0004599604
M18  F 0.8 0.2 76.0004599604
M18  F 0.8 0.3 76.0004599604
M18  F 0.8 0.4 76.0004599604
M18  F 0.8 0.5 76.0004599604
M18  F 0.8 0.6 76.0004599604
M18  F 0.8 0.7 76.0004599604
M18  F 0.8 0.8 76.0004599604
M18  F 0.8 0.9 76.0004599604
M18  F 0.8 1.0 76.0004599604
M18  F 0.9 0.1 76.0004599604
M18  F 0.9 0.2 76.0004599604
M18  F 0.9 0.3 76.0004599604
M18  F 0.9 0.4 76.0004599604
M18  F 0.9 0.5 76.0004599604
M18  F 0.9 0.6 76.0004599604
M18  F 0.9 0.7 76.0004599604
M18  F 0.9 0.8 76.0004599604
M18  F 0.9 0.9 76.0004599604
M18  F 0.9 1.0 76.0004599604
M18  F 1.0 0.1 76.0004599604
M18  F 1.0 0.2 76.0004599604
M18  F 1.0 0.3 76.0004599604
M18  F 1.0 0.4 76.0004599604
M18  F 1.0 0.5 76.0004599604
M18  F 1.0 0.6 76.0004599604
M18  F 1.0 0.7 76.0004599604
M18  F 1.0 0.8 76.0004599604
M18  F 1.0 0.9 76.0004599604
M18  F 1.0 1.0 76.0004599604

